Gaussian Limits for SGD Without Stationary Moments

Temporal dependence can separate the Gaussian approximation of stochastic gradient descent from its stationary moments. For unmodified least-squares SGD, we construct a design with standard Gaussian marginals whose stationary error has every positive moment infinite. Independent observations with the same marginals instead give finite stationary variance. Both regimes retain a Gaussian small-step limit. Our general theory establishes pathwise contraction from a finite second design moment, then uses score cancellation and localization to obtain stationary Gaussian and Ornstein--Uhlenbeck limits. Independent Gaussian regression errors yield an exact conditional Gaussian law and total-variation convergence under the same design integrability. Stronger design conditions identify a positive first-order total-variation constant and a deterministic covariance correction with $o(a)$ error. A scalar coverage expansion translates this correction into its inference consequence. Experiments examine distributional error, coverage, and calibration with dependent scores. Together, these results establish precise probability-law approximation beyond moment-based stationary analysis.

==> anc/README.md <==
# Reproducibility files for the arXiv preprint

Gaussian Limits for SGD without Stationary Moments
Xiaoli Li and Wei Biao Wu, University of Chicago

## 1. Contents and omitted data

Run the commands below from this `anc` directory, which contains `experiments/`, `results/`, and this README. The numerical scripts resolve paths relative to this directory. Python 3.12 and a CPU are sufficient.

This compact distribution includes all simulation/analysis Python modules, configurations and seeds, saved JSON/CSV analysis summaries and execution metadata, pinned dependencies, and the small deterministic `results/auxiliary/shock.npz` file. The manuscript source, with all seven tables embedded, and the five final figure PDFs are in the parent directory. No experiment was rerun to prepare this preprint. The latest table-caption formatting fix is included in the figure/table generator.

To keep the arXiv source download compact, 140 of the 141 saved NumPy archives in the full experimental package are omitted here: per-configuration `paths.npz` and `cdf.npz`, pooled CDF arrays, and the actual-startup trajectory archives. These omitted archives occupy approximately 72 MB before outer ZIP compression. They are unnecessary for compiling the paper or reconstructing its displays from the supplied summaries. They ARE required for independent replication-level reanalysis; regenerate them using Section 4 before running array-dependent analysis/validation commands. There are no external datasets to obtain. No replications or regimes were removed from the study.

Full per-update streams were processed online and never saved. Seeds and code regenerate the streams and the endpoint/path summaries actually used in the analysis. Local runtime environments, build caches, historical QA reports, review correspondence, and earlier manuscripts are excluded. In particular, historical numerical acceptance records in `results/` describe the original experiments, not a fresh rerun of this compact release.

## 2. Environment


Reference numerical environment: Python 3.12.14, NumPy 2.3.5, SciPy 1.17.0, Matplotlib 3.10.8; NumPy PCG64 generators. Create and activate a Python 3.12 virtual environment if desired, then install:

```sh
python -m pip install -r requirements.txt
```

`requirements-lock.txt` records the full reference package versions and can instead be supplied to `pip install -r` for a more tightly pinned environment.

For the reference single-thread execution, set these before starting Python.

PowerShell:

```powershell
$env:OPENBLAS_NUM_THREADS = '1'
$env:OMP_NUM_THREADS = '1'
```

Linux/macOS shell:

```sh
export OPENBLAS_NUM_THREADS=1
export OMP_NUM_THREADS=1
```

CPU execution is sufficient. The pooled CDF bootstrap allocates a 24,000-by-1,601 float32 array (about 154 MB) plus working arrays; the HAC calibration block also needs temporary memory. Allow several GB of RAM and additional disk space for working copies. The submission-size limit is unrelated to peak execution memory. Runtime depends on the machine; `metadata.json` records the original elapsed time of each configuration. Older pooled CDF bootstrap outputs used two BLAS threads, while the final TV analysis used one. Cross-platform floating-point rounding and figure/PDF metadata can differ.

## 3. Recreate all displayed results without resimulating

After installing the dependencies, run from this directory:

```sh
python -m experiments.make_figures
```

This reads the included summaries and the small shock archive, then creates five figures (PDF and PNG) in `figures/` and six generated table fragments in `tables/`. Table 1 is a literature comparison already embedded in the paper, not a numerical experiment. This display-generation route does not independently recalculate the summaries from individual replications. Section 4 describes that full route.

The optional algebraic checks do not need the omitted archives:

```sh
python -m experiments.test_numerics
python -m experiments.test_direct_evidence
```

Do not run `validate_direct_evidence`, `tv_sampling_diagnostic`, or the TV reanalysis directly against this compact package before regenerating the missing arrays.

## 4. Regenerate all synthetic data and analyses


Use another extracted working copy. Keep the supplied summaries as a reference by renaming its `results` directory, then create an empty `results` directory. The following command works in both PowerShell and a POSIX shell and refuses to overwrite an existing reference directory:

```sh
python -c "from pathlib import Path; p=Path('results'); q=Path('results_reference'); assert p.is_dir() and not q.exists(); p.rename(q); p.mkdir()"
```

### Step 1: generate the 68 main configurations

Run each group separately:

```sh
python -m experiments.run_experiments --suite refresh
python -m experiments.run_experiments --suite pareto
python -m experiments.run_experiments --suite logweibull
python -m experiments.run_experiments --suite vector
python -m experiments.run_experiments --suite hac
python -m experiments.run_experiments --suite errors
```

Alternatively, `python -m experiments.run_experiments --suite all` runs the same 68 configurations. A single original configuration can be selected, for example:

```sh
python -m experiments.run_experiments --id refresh_r0.7_a0.01_s0
```

| Group | Configurations | Independent histories | Design and settings |
|---|---:|---:|---|
| `refresh` | 30 | 360,000 | Standard Gaussian marginal; persistence 0, .7, .9; five steps .04, .02, .01, .005, .0025; two seeds and 12,000 histories per seed. |
| `pareto` | 15 | 180,000 | Positive AR(1), Pareto-3 innovations; three persistence values and five steps; 12,000 histories per configuration. |
| `logweibull` | 6 | 72,000 | AR(1), persistence .7; innovation scales .5 and 1, exponent 1.5; steps .04, .01, .0025. |
| `vector` | 5 | 60,000 | Noncommuting two-dimensional VAR design and serially correlated Gaussian errors; five steps. |
| `hac` | 3 | 18,000 | Same vector model; steps .04, .01, .0025; 6,000 replications each, 8,192 calibration observations, two calibration sample sizes and six size/bandwidth combinations. |
| `errors` | 9 | 108,000 | Refresh design at persistence .7; Gaussian, Rademacher, and variance-one Student-t(5) errors at three steps. |

Each configuration writes `paths.npz`, `summary.json`, and `metadata.json`; scalar Gaussian configurations also write `cdf.npz`. The runner resumes by skipping a directory when its metadata contains the same configuration. **An `EXISTS` message is a skipped run, not a fresh simulation.** To rerun one configuration, move its entire directory aside in the working copy; do not leave its old metadata in place. Keep seeds, replication counts, step sizes and the vector batch size unchanged when comparing the same random streams. `experiments/configs/full.json` is the configuration record; regenerating that file is unnecessary.

Synthetic input definitions and population normalizations are in `experiments/models.py`. Refresh inputs start in their stationary marginal. The positive AR inputs start at the population mean and have 512 input warm-up updates. Pareto and baseline vector runs use fixed learning time 24. Refresh, log-Weibull, actual-error, and feasible-HAC runs use the specified growing history schedule. For scalar runs it is `ceil(max(24, 2*log(1/a)**2)/a)`; vector histories divide additionally by the smallest eigenvalue of the population Gram matrix. The exact realized step counts are in metadata.

### Step 2: generate the two follow-up stress configurations

```sh
python -m experiments.extensions
```

These use log-Weibull scale 1, persistence .7, and steps .0025 (48,000 histories, seed 940001) and .000625 (24,000 histories, seed 940002). They write `results/stress_logweibull_a*/` and record their specifications in `extensions.json`. The initial 68 configurations and these two follow-ups total 870,000 independent histories. The extension runner has the same resume behavior as Step 1.

### Step 3: generate auxiliary startup and imposed-shock data

```sh
python -m experiments.auxiliary
```

This writes `results/auxiliary/startup.json` and `shock.npz`. Its startup diagnostic uses 240,000 additional independent histories, integrating Gaussian errors conditionally. It is retained as supporting evidence; the final Figure 4 and Table 6 use the actual-error trajectories in Step 5 below. The shock experiment is deterministic and supplies Figure 5.

### Step 4: pool refresh seeds and calculate CDF/process diagnostics

```sh
python -m experiments.summarize
```

This produces the 15 pooled refresh summaries and CDF arrays, with 24,000 histories each and 399 whole-replication bootstrap resamples. These are reused histories, not 360,000 new simulations. It also creates `results/all_summaries.csv`.

### Step 5: calculate direct TV and generate actual startup trajectories

```sh
python -m experiments.direct_evidence --stage tv
python -m experiments.direct_evidence --stage startup
python -m experiments.tv_sampling_diagnostic
```

The TV stage uses the saved refresh arrays. It integrates the empirical conditional Gaussian mixture against each reference Gaussian and re-estimates crossings in bootstrap samples for the specified endpoint configurations. It writes `results/direct_evidence/refresh.json` and the per-configuration JSON files.

The startup stage generates 48,000 new trajectories at each of a=.04 and .01. It uses a 65-observation calibration block, actual Gaussian regression errors, initial error 1, and five recording times. Its seeds are 2026091800 and 2026091500, respectively (the formula is in `direct_evidence.py`). It writes `results/direct_evidence/startup/a*.npz` and `startup.json`. Five observations along one trajectory are not counted as five independent trajectories.

The split-replication stage writes `sampling_diagnostic.json`. It splits the two independent refresh seeds, not the time history. All three stages overwrite their own derived outputs when rerun; `--stage tv` and `--stage startup` are independent of each other.

### Step 6: calculate the population benchmark and validate saved results

```sh
python -m experiments.population_bartlett
python -m experiments.validate_direct_evidence
```

The first command writes the deterministic covariance/coverage benchmark for bandwidths 3 through 19. The second checks direct TV, conditional-correction summaries, and actual startup coverage and widths against the saved arrays, then writes `results/direct_evidence/acceptance.json`.

### Step 7: generate the final displays

```sh
python -m experiments.make_figures
```

This completes numerical reproduction. Do not infer successful regeneration solely from the presence of files: inspect the command exit status and the runner's `DONE`/`EXISTS` messages.

## 5. Figure and table map


All generated displays are assembled by `python -m experiments.make_figures` after their prerequisite stages.

| Paper display | Purpose and prerequisite results | Generated artifact |
|---|---|---|
| Figure 1 | First-order TV, distribution of the conditional correction, and coverage. Uses `results/direct_evidence/refresh.json` and `results/pooled/refresh_*/summary.json`; Route B Steps 1, 4, 5. | `figures/refresh_correction.pdf` and `.png` |
| Figure 2 | Oracle, lag-zero, and feasible HAC coverage; population Bartlett comparison. Uses `results/hac_*/summary.json` and `results/population_bartlett/summary.json`; Steps 1 and 6. | `figures/feasible_hac.pdf` and `.png` |
| Figure 3 | Pareto coverage, actual non-Gaussian-error coverage, and bounded two-time OU diagnostics. Uses `results/pareto_*/`, `results/errors_*/`, and pooled refresh summaries; Steps 1 and 4. | `figures/supplementary_diagnostics.pdf` and `.png` |
| Figure 4 | Observed finite-history coverage and interval widths before burn-in, a=.01. Uses actual trajectories summarized in `results/direct_evidence/startup.json`; Step 5 startup. | `figures/startup_inference.pdf` and `.png` |
| Figure 5 | Amplification after an imposed shock and its analytic lower bound. Uses `results/auxiliary/shock.npz`; Step 3. | `figures/shock_mechanism.pdf` and `.png` |
| Table 1 | Literature comparison in Appendix M; no synthetic experiment. | Included directly in `main.tex` in the parent directory. |
| Table 2 | Refresh coverage and direct TV at persistence .7; same prerequisites as Figure 1. | `tables/refresh.tex` |
| Table 3 | Conditional-correction quantiles and deviations from J=1.5; Step 5 TV analysis. | `tables/conditional_correction.tex` |
| Table 4 | Selected Pareto and log-Weibull rows; all configurations remain in the data; Step 1. | `tables/other_models.tex` |
| Table 5 | Dependent-score coverage for all reported calibrations; Step 1 HAC. | `tables/hac.tex` |
| Table 6 | Actual startup coverage, Monte Carlo errors, and interval-width quantiles at both steps; Step 5 startup. | `tables/startup.tex` |
| Table 7 | Follow-up log-Weibull stress checks; Step 2. | `tables/stress.tex` |

The standalone LaTeX source embeds the tabular text. Regenerating `tables/*.tex` does not automatically edit that embedded text; compare those fragments with the paper, or replace the corresponding tabular blocks when preparing a new manuscript. Figure files are loaded externally and update when regenerated. No source editing is needed to reproduce the submitted results.

## 6. Interpretation of reruns

Figure 1 links Theorems 5.1-5.2 to the new scalar coverage Corollary 5.4. For fixed `alpha`, known noise variance, and `z = Phi^{-1}(1-alpha/2)`, baseline coverage is `1-alpha-a*J*z*phi(z)+o(a)`. Multiplying the half-width by `sqrt(1+a*J)` gives `1-alpha+o(a)`. At 95% nominal coverage, `J=1.5` and `a=.0025`, the leading baseline error is approximately -0.043 percentage points. The saved baseline deficit is 0.0421 points; corrected minus baseline coverage is 0.0430 points. These are distinct quantities. The result transfers to initialized runs under Corollary 5.6's quantitative history conditions; consistency of an estimated noise variance alone gives no first-order coverage guarantee.

Panel (b) uses the finite-history correction, with independent histories across step sizes; its bands describe distributional concentration. Figure 2 examines long-run covariance in the general-score CLT, not the iid-Gaussian-error first-order TV assumptions. The log-Weibull scale-1 overcorrection remains visible in the paper and the saved outputs.

Coverage is reported in percent; coverage errors and their standard errors use percentage points. Quantile bands describe variation across independent histories. Monte Carlo error bars and conditional-correction quantiles describe different uncertainty quantities.

The direct TV estimator is the distance from an empirical finite-history Gaussian mixture, not an exact stationary-law distance. Numerical integration error, Monte Carlo variability, and finite-history approximation are separate. Convexity gives upward plug-in bias in expectation; the two-seed distance is a descriptive sensitivity diagnostic, not a bias bound. Paired half-history checks instead address initialization sensitivity. Finite histories do not numerically establish failure of stationary moments; that conclusion is proved in the paper.

The HAC estimator uses an earlier calibration block on the same stream that SGD processes; it does not use an independent external dataset. The population Bartlett curve isolates fixed-bandwidth tapering in the Gaussian limit and is not an extra finite-sample estimator. The difficult log-Weibull scale-1 cases are retained in the paper and saved summaries; their replication arrays can be regenerated with the supplied code.

For reruns, compare numerical arrays and reported quantities rather than compressed-file bytes: NumPy archives and PDF files can have different timestamps with identical contents. Figure PNGs and table fragments can also differ across library versions. Main metadata record the original configuration, versions, elapsed time, and code-tree digest at execution; those historical digests need not equal a digest of the final code directory after analysis modules were added. This compact arXiv distribution does not include an integrity manifest.


==> anc/experiments/__init__.py <==
"""Reconstructed simulations for moment-free stationary SGD."""


==> anc/experiments/_panel_alignment.py <==
#!/usr/bin/env python3
"""Audit multi-panel figure alignment from rendered layout geometry.

The core auditor consumes a small backend-neutral JSON manifest. Matplotlib
figures can call :func:`require_matplotlib_panel_alignment` directly after the
final layout draw. R/patchwork figures use ``panel_alignment.R`` to export the
same manifest and then invoke this CLI.

This gate checks the plot-area rectangles that readers perceive as panels. It
does not infer scientific equivalence: comparable row and column groups come
from Matplotlib SubplotSpec metadata, patchwork/gtable metadata, or explicit
groups supplied by the plotting script. Horizontal rows of three or four equal
grid spans must also have equal final physical widths. Asymmetric hero panels,
insets and colorbars must be excluded or exempted with a recorded reason rather
than silently weakening the tolerance.
"""

from __future__ import annotations

import argparse
import html
import json
import math
import os
import re
import tempfile
from collections import defaultdict
from collections.abc import Iterable, Mapping, Sequence
from pathlib import Path
from typing import Any


SCHEMA_VERSION = 1
DEFAULT_TOLERANCE_PT = 1.5
DEFAULT_GUTTER_TOLERANCE_PT = 1.5


class PanelAlignmentError(RuntimeError):
    """Raised when a required in-memory alignment gate does not pass."""


def _atomic_write_text(path: Path, content: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8") as handle:
            handle.write(content)
        temporary.replace(path)
    except Exception:
        temporary.unlink(missing_ok=True)
        raise


def _bbox(value: Any) -> tuple[float, float, float, float]:
    if isinstance(value, Mapping):
        values = [value.get(key) for key in ("left", "bottom", "right", "top")]
    else:
        values = list(value) if isinstance(value, Sequence) else []
    if len(values) != 4:
        raise ValueError("panel bbox_pt must contain left, bottom, right and top")
    bbox = tuple(float(item) for item in values)
    if not all(math.isfinite(item) for item in bbox):
        raise ValueError("panel bbox_pt values must be finite")
    if bbox[2] <= bbox[0] or bbox[3] <= bbox[1]:
        raise ValueError("panel bbox_pt must have positive width and height")
    return bbox


def _group_rows(raw: Any, prefix: str) -> list[dict[str, Any]]:
    groups: list[dict[str, Any]] = []
    if raw is None:
        return groups
    if not isinstance(raw, Sequence) or isinstance(raw, (str, bytes)):
        raise ValueError(f"{prefix}_groups must be a list")
    for index, item in enumerate(raw, 1):
        if isinstance(item, Mapping):
            panels = item.get("panels", [])
            group_id = str(item.get("id") or f"{prefix}-{index}")
        else:
            panels = item
            group_id = f"{prefix}-{index}"
        if not isinstance(panels, Sequence) or isinstance(panels, (str, bytes)):
            raise ValueError(f"{prefix} group {group_id} must list panel ids")
        panel_ids = [str(panel) for panel in panels]
        if len(panel_ids) < 2:
            raise ValueError(f"{prefix} group {group_id} needs at least two panels")
        if len(panel_ids) != len(set(panel_ids)):
            raise ValueError(f"{prefix} group {group_id} repeats a panel id")
        groups.append({"id": group_id, "panels": panel_ids})
    return groups


def _inferred_groups(panels: Sequence[dict[str, Any]], orientation: str) -> list[dict[str, Any]]:
    grouped: dict[tuple[Any, ...], list[str]] = defaultdict(list)
    for panel in panels:
        if orientation == "row":
            fields = (panel.get("grid_id"), panel.get("row_start"), panel.get("row_stop"))
        else:
            fields = (panel.get("grid_id"), panel.get("col_start"), panel.get("col_stop"))
        if any(value is None for value in fields):
            continue
        grouped[fields].append(str(panel["id"]))
    output: list[dict[str, Any]] = []
    for index, (_key, panel_ids) in enumerate(grouped.items(), 1):
        if len(panel_ids) >= 2:
            output.append({"id": f"inferred-{orientation}-{index}", "panels": panel_ids})
    return output


def _inferred_boundary_groups(panels: Sequence[dict[str, Any]]) -> list[dict[str, Any]]:
    """Infer shared grid boundaries across panels with unequal spans.

    This covers layouts such as two stacked panels beside one panel that spans
    both rows. Equal-span panels are handled by the ordinary row/column groups,
    so boundary groups are emitted only when at least two different spans meet
    at the same grid boundary.
    """
    specifications = (
        ("top", "row_start", "row_start", "row_stop"),
        ("bottom", "row_stop", "row_start", "row_stop"),
        ("left", "col_start", "col_start", "col_stop"),
        ("right", "col_stop", "col_start", "col_stop"),
    )
    output: list[dict[str, Any]] = []
    for edge, boundary_field, span_start, span_stop in specifications:
        grouped: dict[tuple[Any, Any], list[dict[str, Any]]] = defaultdict(list)
        for panel in panels:
            grid_id = panel.get("grid_id")
            boundary = panel.get(boundary_field)
            start = panel.get(span_start)
            stop = panel.get(span_stop)
            if any(value is None for value in (grid_id, boundary, start, stop)):
                continue
            grouped[(grid_id, boundary)].append(panel)
        edge_index = 0
        for (_grid_id, _boundary), members in grouped.items():
            spans = {(panel.get(span_start), panel.get(span_stop)) for panel in members}
            if len(members) < 2 or len(spans) < 2:
                continue
            edge_index += 1
            output.append(
                {
                    "id": f"inferred-shared-{edge}-{edge_index}",
                    "edge": edge,
                    "panels": [str(panel["id"]) for panel in members],
                }
            )
    return output


def _validated_layout(manifest: Mapping[str, Any]) -> tuple[dict[str, Any] | None, list[str]]:
    errors: list[str] = []
    if manifest.get("schema_version") != SCHEMA_VERSION:
        errors.append(f"schema_version must be {SCHEMA_VERSION}")

    figure = manifest.get("figure")
    if not isinstance(figure, Mapping):
        errors.append("figure must be an object with width_pt and height_pt")
        figure = {}
    try:
        width_pt = float(figure.get("width_pt"))
        height_pt = float(figure.get("height_pt"))
        if not math.isfinite(width_pt) or not math.isfinite(height_pt) or width_pt <= 0 or height_pt <= 0:
            raise ValueError
    except (TypeError, ValueError):
        errors.append("figure width_pt and height_pt must be positive finite numbers")
        width_pt = height_pt = 0.0

    raw_panels = manifest.get("panels")
    panels: list[dict[str, Any]] = []
    if not isinstance(raw_panels, Sequence) or isinstance(raw_panels, (str, bytes)):
        errors.append("panels must be a list")
        raw_panels = []
    for index, raw_panel in enumerate(raw_panels, 1):
        if not isinstance(raw_panel, Mapping):
            errors.append(f"panel {index} must be an object")
            continue
        panel_id = str(raw_panel.get("id") or "").strip()
        if not panel_id:
            errors.append(f"panel {index} is missing id")
            continue
        try:
            bbox = _bbox(raw_panel.get("bbox_pt"))
        except (TypeError, ValueError) as exc:
            errors.append(f"panel {panel_id}: {exc}")
            continue
        if bbox[0] < -0.01 or bbox[1] < -0.01 or bbox[2] > width_pt + 0.01 or bbox[3] > height_pt + 0.01:
            errors.append(f"panel {panel_id} bbox_pt extends beyond the declared figure")
        panel = dict(raw_panel)
        panel["id"] = panel_id
        panel["bbox_pt"] = list(bbox)
        anchor = raw_panel.get("panel_label_anchor_pt")
        if anchor is not None:
            try:
                anchor_values = [float(value) for value in anchor]
                if len(anchor_values) != 2 or not all(math.isfinite(value) for value in anchor_values):
                    raise ValueError
                panel["panel_label_anchor_pt"] = anchor_values
            except (TypeError, ValueError):
                errors.append(f"panel {panel_id} has invalid panel_label_anchor_pt")
        panels.append(panel)

    panel_ids = [panel["id"] for panel in panels]
    if len(panel_ids) != len(set(panel_ids)):
        errors.append("panel ids must be unique")
    if not panels:
        errors.append("at least one panel rectangle is required")

    try:
        row_groups = _group_rows(manifest.get("row_groups"), "row")
        column_groups = _group_rows(manifest.get("column_groups"), "column")
    except ValueError as exc:
        errors.append(str(exc))
        row_groups = column_groups = []
    if not row_groups:
        row_groups = _inferred_groups(panels, "row")
    if not column_groups:
        column_groups = _inferred_groups(panels, "column")
    boundary_groups = _inferred_boundary_groups(panels)

    known_ids = set(panel_ids)
    for group in [*row_groups, *column_groups]:
        missing = [panel for panel in group["panels"] if panel not in known_ids]
        if missing:
            errors.append(f"group {group['id']} references unknown panels: {', '.join(missing)}")

    exemptions: list[dict[str, Any]] = []
    raw_exemptions = manifest.get("exemptions", [])
    if not isinstance(raw_exemptions, Sequence) or isinstance(raw_exemptions, (str, bytes)):
        errors.append("exemptions must be a list")
        raw_exemptions = []
    for index, exemption in enumerate(raw_exemptions, 1):
        if not isinstance(exemption, Mapping):
            errors.append(f"exemption {index} must be an object")
            continue
        exemption_panels = exemption.get("panels", [])
        checks = exemption.get("checks", [])
        reason = str(exemption.get("reason") or "").strip()
        if isinstance(exemption_panels, str):
            exemption_panels = [exemption_panels]
        if isinstance(checks, str):
            checks = [checks]
        if not exemption_panels or any(str(panel) not in known_ids for panel in exemption_panels):
            errors.append(f"exemption {index} must reference known panels")
        allowed_checks = {
            "row",
            "column",
            "panel-width",
            "horizontal-gutter",
            "vertical-gutter",
            "panel-label",
            "all",
        }
        check_names = [str(check) for check in checks]
        if not check_names or any(check not in allowed_checks for check in check_names):
            errors.append(f"exemption {index} has invalid checks")
        if not reason:
            errors.append(f"exemption {index} needs a non-empty reason")
        exemptions.append(
            {"panels": [str(panel) for panel in exemption_panels], "checks": check_names, "reason": reason}
        )

    if errors:
        return None, errors
    return {
        "schema_version": SCHEMA_VERSION,
        "backend": str(manifest.get("backend") or "unknown"),
        "figure": {"width_pt": width_pt, "height_pt": height_pt},
        "panels": panels,
        "row_groups": row_groups,
        "column_groups": column_groups,
        "boundary_groups": boundary_groups,
        "exemptions": exemptions,
    }, []


def _is_exempt(layout: Mapping[str, Any], panel_id: str, check: str) -> bool:
    for exemption in layout.get("exemptions", []):
        if panel_id in exemption["panels"] and (check in exemption["checks"] or "all" in exemption["checks"]):
            return True
    return False


def _metric_spread(values: Mapping[str, float]) -> float:
    return max(values.values()) - min(values.values()) if values else 0.0


def _finding(
    kind: str,
    group: Mapping[str, Any],
    panels: Sequence[str],
    tolerance_pt: float,
    metrics: Mapping[str, Mapping[str, float]],
    message: str,
    severity: str = "FAIL",
) -> dict[str, Any]:
    return {
        "severity": severity,
        "kind": kind,
        "group": group["id"],
        "panels": list(panels),
        "message": message,
        "tolerance_pt": tolerance_pt,
        "metric_spreads_pt": {
            metric: round(_metric_spread(values), 6) for metric, values in metrics.items()
        },
        "values_pt": {
            metric: {panel: round(value, 6) for panel, value in values.items()}
            for metric, values in metrics.items()
        },
    }


def audit_layout_manifest(
    manifest: Mapping[str, Any],
    *,
    tolerance_pt: float = DEFAULT_TOLERANCE_PT,
    gutter_tolerance_pt: float = DEFAULT_GUTTER_TOLERANCE_PT,
    require_panel_labels: bool = False,
) -> dict[str, Any]:
    """Audit a backend-neutral panel-layout manifest."""
    if tolerance_pt < 0 or gutter_tolerance_pt < 0:
        raise ValueError("alignment tolerances must be non-negative")
    layout, errors = _validated_layout(manifest)
    if layout is None:
        return {
            "schema_version": SCHEMA_VERSION,
            "auditable": False,
            "verdict": "NOT AUDITABLE",
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "errors": errors,
            "findings": [],
        }

    if len(layout["panels"]) == 1:
        return {
            "schema_version": SCHEMA_VERSION,
            "applicable": False,
            "auditable": False,
            "verdict": "NOT APPLICABLE",
            "backend": layout["backend"],
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "tolerances": {
                "alignment_pt": tolerance_pt,
                "gutter_pt": gutter_tolerance_pt,
            },
            "errors": [],
            "findings": [],
            "layout": layout,
        }

    panel_map = {panel["id"]: panel for panel in layout["panels"]}
    findings: list[dict[str, Any]] = []
    comparisons = 0

    for orientation, group_key, check_name in (
        ("row", "row_groups", "row"),
        ("column", "column_groups", "column"),
    ):
        for group in layout[group_key]:
            group_panel_ids = list(group["panels"])
            panel_ids = [
                panel_id for panel_id in group_panel_ids if not _is_exempt(layout, panel_id, check_name)
            ]
            if len(panel_ids) < 2:
                continue
            comparisons += 1
            boxes = {panel_id: _bbox(panel_map[panel_id]["bbox_pt"]) for panel_id in panel_ids}
            if orientation == "row":
                metrics = {
                    "top": {panel: box[3] for panel, box in boxes.items()},
                    "bottom": {panel: box[1] for panel, box in boxes.items()},
                    "height": {panel: box[3] - box[1] for panel, box in boxes.items()},
                }
                kind = "row-axes-misalignment"
                message = "Panels intended for one row do not share top/bottom edges and height"
            else:
                metrics = {
                    "left": {panel: box[0] for panel, box in boxes.items()},
                    "right": {panel: box[2] for panel, box in boxes.items()},
                    "width": {panel: box[2] - box[0] for panel, box in boxes.items()},
                }
                kind = "column-axes-misalignment"
                message = "Panels intended for one column do not share left/right edges and width"
            if max(_metric_spread(values) for values in metrics.values()) > tolerance_pt:
                findings.append(_finding(kind, group, panel_ids, tolerance_pt, metrics, message))

            if orientation == "row" and len(group_panel_ids) >= 3:
                width_candidates = [
                    panel_id
                    for panel_id in group_panel_ids
                    if not _is_exempt(layout, panel_id, "row")
                    and not _is_exempt(layout, panel_id, "panel-width")
                ]
                by_column_span: dict[Any, list[str]] = defaultdict(list)
                for panel_id in width_candidates:
                    panel = panel_map[panel_id]
                    try:
                        column_span = float(panel.get("col_stop")) - float(panel.get("col_start"))
                        if not math.isfinite(column_span) or column_span <= 0:
                            raise ValueError
                        span_key: Any = round(column_span, 9)
                    except (TypeError, ValueError):
                        span_key = "unspecified"
                    by_column_span[span_key].append(panel_id)
                for width_index, width_ids in enumerate(by_column_span.values(), 1):
                    if len(width_ids) < 2:
                        continue
                    comparisons += 1
                    width_metrics = {
                        "width": {
                            panel_id: _bbox(panel_map[panel_id]["bbox_pt"])[2]
                            - _bbox(panel_map[panel_id]["bbox_pt"])[0]
                            for panel_id in width_ids
                        }
                    }
                    if _metric_spread(width_metrics["width"]) > tolerance_pt:
                        findings.append(
                            _finding(
                                "horizontal-panel-width-misalignment",
                                {"id": f"{group['id']}-equal-span-{width_index}"},
                                width_ids,
                                tolerance_pt,
                                width_metrics,
                                "Three-or-more-panel row contains unequal final plot-area widths for equal grid spans",
                            )
                        )

            anchors = {
                panel_id: panel_map[panel_id].get("panel_label_anchor_pt") for panel_id in panel_ids
            }
            present_anchors = {panel: anchor for panel, anchor in anchors.items() if anchor is not None}
            missing_labels = [panel for panel, anchor in anchors.items() if anchor is None]
            if require_panel_labels and missing_labels:
                findings.append(
                    {
                        "severity": "WARN",
                        "kind": "panel-label-not-auditable",
                        "group": group["id"],
                        "panels": missing_labels,
                        "message": "Comparable panels are missing detectable top-left panel-label anchors",
                    }
                )
            if len(present_anchors) >= 2:
                label_check = "panel-label"
                label_ids = [
                    panel for panel in panel_ids if panel in present_anchors and not _is_exempt(layout, panel, label_check)
                ]
                if len(label_ids) >= 2:
                    coordinate = 1 if orientation == "row" else 0
                    metric_name = "label-y" if orientation == "row" else "label-x"
                    metrics = {
                        metric_name: {panel: float(present_anchors[panel][coordinate]) for panel in label_ids}
                    }
                    if _metric_spread(metrics[metric_name]) > tolerance_pt:
                        findings.append(
                            _finding(
                                f"{orientation}-panel-label-misalignment",
                                group,
                                label_ids,
                                tolerance_pt,
                                metrics,
                                "Panel-label anchors are not aligned within their comparable group",
                            )
                        )

            gutter_check = "horizontal-gutter" if orientation == "row" else "vertical-gutter"
            gutter_ids = [panel for panel in panel_ids if not _is_exempt(layout, panel, gutter_check)]
            if len(gutter_ids) >= 2:
                if orientation == "row":
                    ordered = sorted(gutter_ids, key=lambda panel: boxes[panel][0])
                    gaps = {
                        f"{first}->{second}": boxes[second][0] - boxes[first][2]
                        for first, second in zip(ordered, ordered[1:])
                    }
                else:
                    ordered = sorted(gutter_ids, key=lambda panel: boxes[panel][3], reverse=True)
                    gaps = {
                        f"{first}->{second}": boxes[first][1] - boxes[second][3]
                        for first, second in zip(ordered, ordered[1:])
                    }
                if gaps and min(gaps.values()) < -tolerance_pt:
                    findings.append(
                        _finding(
                            "panel-axes-overlap",
                            group,
                            gutter_ids,
                            tolerance_pt,
                            {"gutter": gaps},
                            "Panel plot-area rectangles overlap",
                        )
                    )
                elif len(gaps) >= 2 and _metric_spread(gaps) > gutter_tolerance_pt:
                    findings.append(
                        _finding(
                            f"{gutter_check}-misalignment",
                            group,
                            gutter_ids,
                            gutter_tolerance_pt,
                            {"gutter": gaps},
                            "Comparable inter-panel gutters are not uniform",
                        )
                    )

    edge_coordinates = {"left": 0, "bottom": 1, "right": 2, "top": 3}
    for group in layout["boundary_groups"]:
        edge = str(group["edge"])
        check_name = "row" if edge in {"top", "bottom"} else "column"
        panel_ids = [
            panel_id
            for panel_id in group["panels"]
            if not _is_exempt(layout, panel_id, check_name)
        ]
        if len(panel_ids) < 2:
            continue
        comparisons += 1
        coordinate = edge_coordinates[edge]
        metrics = {
            edge: {
                panel_id: _bbox(panel_map[panel_id]["bbox_pt"])[coordinate]
                for panel_id in panel_ids
            }
        }
        if _metric_spread(metrics[edge]) > tolerance_pt:
            findings.append(
                _finding(
                    f"shared-{edge}-edge-misalignment",
                    group,
                    panel_ids,
                    tolerance_pt,
                    metrics,
                    f"Panels meeting the same grid {edge} boundary are not aligned",
                )
            )

        if edge not in {"top", "left"}:
            continue
        anchors = {
            panel_id: panel_map[panel_id].get("panel_label_anchor_pt")
            for panel_id in panel_ids
        }
        missing_labels = [panel_id for panel_id, anchor in anchors.items() if anchor is None]
        if require_panel_labels and missing_labels:
            findings.append(
                {
                    "severity": "WARN",
                    "kind": "panel-label-not-auditable",
                    "group": group["id"],
                    "panels": missing_labels,
                    "message": "Comparable panels are missing detectable top-left panel-label anchors",
                }
            )
        label_ids = [
            panel_id
            for panel_id, anchor in anchors.items()
            if anchor is not None and not _is_exempt(layout, panel_id, "panel-label")
        ]
        if len(label_ids) < 2:
            continue
        label_coordinate = 1 if edge == "top" else 0
        metric_name = "label-y" if edge == "top" else "label-x"
        label_metrics = {
            metric_name: {
                panel_id: float(anchors[panel_id][label_coordinate])
                for panel_id in label_ids
            }
        }
        if _metric_spread(label_metrics[metric_name]) > tolerance_pt:
            findings.append(
                _finding(
                    f"shared-{edge}-panel-label-misalignment",
                    group,
                    label_ids,
                    tolerance_pt,
                    label_metrics,
                    "Panel-label anchors are not aligned at the shared grid boundary",
                )
            )
    fail_count = sum(finding["severity"] == "FAIL" for finding in findings)
    warn_count = sum(finding["severity"] == "WARN" for finding in findings)
    auditable = comparisons > 0
    verdict = "FIX BEFORE DELIVERY" if fail_count else "REVIEW REQUIRED" if warn_count else "PASS"
    if not auditable:
        verdict = "NOT AUDITABLE"
    return {
        "schema_version": SCHEMA_VERSION,
        "applicable": True,
        "auditable": auditable,
        "verdict": verdict,
        "backend": layout["backend"],
        "summary": {
            "fail": fail_count,
            "warn": warn_count,
            "comparisons": comparisons,
            "exemptions": len(layout["exemptions"]),
        },
        "tolerances": {
            "alignment_pt": tolerance_pt,
            "gutter_pt": gutter_tolerance_pt,
        },
        "layout": layout,
        "findings": findings,
        **(
            {"errors": ["No comparable row, column or shared-boundary groups were declared or inferred"]}
            if not auditable
            else {}
        ),
    }


def exit_code(report: Mapping[str, Any], strict: bool = False) -> int:
    if report.get("verdict") == "NOT APPLICABLE":
        return 0
    if not report.get("auditable") or report.get("verdict") == "NOT AUDITABLE":
        return 2
    if int(report.get("summary", {}).get("fail", 0)):
        return 1
    if strict and int(report.get("summary", {}).get("warn", 0)):
        return 1
    return 0


def render_text(report: Mapping[str, Any], strict: bool = False) -> str:
    summary = report.get("summary", {})
    lines = [
        f"Panel alignment: {report.get('verdict', 'UNKNOWN')}",
        f"  comparisons: {summary.get('comparisons', 0)}",
        f"  fail: {summary.get('fail', 0)}",
        f"  warn: {summary.get('warn', 0)}",
        f"  exemptions: {summary.get('exemptions', 0)}",
    ]
    for error in report.get("errors", []):
        lines.append(f"  ERROR: {error}")
    for finding in report.get("findings", []):
        lines.append(
            f"  {finding['severity']} {finding['kind']} [{finding.get('group', 'n/a')}]: "
            f"{finding['message']} ({', '.join(finding.get('panels', []))})"
        )
    if strict and summary.get("warn", 0):
        lines.append("  strict mode: WARN findings block delivery")
    return "\n".join(lines)


def write_json_report(report: Mapping[str, Any], path: str | Path) -> None:
    _atomic_write_text(Path(path), json.dumps(report, indent=2, ensure_ascii=False) + "\n")


def write_overlay_svg(report: Mapping[str, Any], path: str | Path) -> None:
    layout = report.get("layout")
    if not isinstance(layout, Mapping):
        raise ValueError("an auditable layout is required for the diagnostic SVG")
    width = float(layout["figure"]["width_pt"])
    height = float(layout["figure"]["height_pt"])
    failed_panels = {
        panel for finding in report.get("findings", []) if finding.get("severity") == "FAIL"
        for panel in finding.get("panels", [])
    }
    rows = [
        f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}pt" height="{height}pt" viewBox="0 0 {width} {height}">',
        '<rect width="100%" height="100%" fill="white"/>',
    ]
    for panel in layout["panels"]:
        left, bottom, right, top = _bbox(panel["bbox_pt"])
        y = height - top
        color = "#d7191c" if panel["id"] in failed_panels else "#2c7bb6"
        rows.append(
            f'<rect x="{left:.3f}" y="{y:.3f}" width="{right-left:.3f}" height="{top-bottom:.3f}" '
            f'fill="none" stroke="{color}" stroke-width="1.2"/>'
        )
        rows.append(
            f'<text x="{left+2:.3f}" y="{y+10:.3f}" font-family="Arial, sans-serif" font-size="8" '
            f'fill="{color}">{html.escape(str(panel["id"]))}</text>'
        )
    rows.append(
        f'<text x="4" y="{height-5:.3f}" font-family="Arial, sans-serif" font-size="7" fill="#333">'
        f'{report.get("verdict", "UNKNOWN")}: {report.get("summary", {}).get("fail", 0)} fail, '
        f'{report.get("summary", {}).get("warn", 0)} warn</text>'
    )
    rows.append("</svg>")
    _atomic_write_text(Path(path), "\n".join(rows) + "\n")


def _alphabetic_id(index: int) -> str:
    output = ""
    value = index + 1
    while value:
        value, remainder = divmod(value - 1, 26)
        output = chr(ord("a") + remainder) + output
    return output


def _font_is_bold(weight: Any) -> bool:
    if isinstance(weight, (int, float)):
        return float(weight) >= 600
    return str(weight).lower() in {"bold", "semibold", "demibold", "heavy", "black"}


def _matplotlib_panel_label_anchor(ax: Any) -> tuple[str, list[float]] | None:
    for artist in ax.texts:
        label = artist.get_text().strip()
        if not re.fullmatch(r"[a-z]", label) or not _font_is_bold(artist.get_fontweight()):
            continue
        display = artist.get_transform().transform(artist.get_position())
        axes_xy = ax.transAxes.inverted().transform(display)
        if not (-0.35 <= axes_xy[0] <= 0.2 and 0.8 <= axes_xy[1] <= 1.35):
            continue
        inches = ax.figure.dpi_scale_trans.inverted().transform(display)
        return label, [float(inches[0] * 72), float(inches[1] * 72)]
    return None


def matplotlib_layout_manifest(
    fig: Any,
    *,
    axes: Sequence[Any] | None = None,
    panel_ids: Mapping[Any, str] | Sequence[str] | None = None,
    row_groups: Sequence[Any] | None = None,
    column_groups: Sequence[Any] | None = None,
    exclude_axes: Iterable[Any] = (),
    exemptions: Sequence[Mapping[str, Any]] = (),
) -> dict[str, Any]:
    """Measure final Matplotlib axes rectangles in physical points."""
    fig.canvas.draw()
    width_in, height_in = (float(value) for value in fig.get_size_inches())
    width_pt, height_pt = width_in * 72, height_in * 72
    excluded = {id(axis) for axis in exclude_axes}
    candidates = list(axes) if axes is not None else list(fig.axes)
    selected: list[Any] = []
    seen_subplot_cells: set[tuple[int, int, int]] = set()
    for axis in candidates:
        if id(axis) in excluded or not axis.get_visible():
            continue
        axis_label = str(axis.get_label() or "")
        if axis_label.startswith("<colorbar"):
            continue
        try:
            subplot_spec = axis.get_subplotspec()
        except AttributeError:
            subplot_spec = None
        if subplot_spec is not None and panel_ids is None:
            subplot_key = (
                id(subplot_spec.get_gridspec()),
                int(subplot_spec.num1),
                int(subplot_spec.num2),
            )
            if subplot_key in seen_subplot_cells:
                continue
            seen_subplot_cells.add(subplot_key)
        selected.append(axis)

    if isinstance(panel_ids, Mapping):
        ids = [str(panel_ids.get(axis) or "") for axis in selected]
    elif panel_ids is not None:
        ids = [str(value) for value in panel_ids]
        if len(ids) != len(selected):
            raise ValueError("panel_ids length must match the selected Matplotlib axes")
    else:
        ids = []
        for index, axis in enumerate(selected):
            candidate = str(axis.get_gid() or axis.get_label() or "").strip()
            ids.append(candidate if candidate and not candidate.startswith("<") else _alphabetic_id(index))

    grid_ids: dict[int, str] = {}
    panels: list[dict[str, Any]] = []
    for axis, panel_id in zip(selected, ids):
        position = axis.get_position(original=False)
        panel: dict[str, Any] = {
            "id": panel_id,
            "bbox_pt": [
                float(position.x0 * width_pt),
                float(position.y0 * height_pt),
                float(position.x1 * width_pt),
                float(position.y1 * height_pt),
            ],
        }
        try:
            subplot_spec = axis.get_subplotspec()
        except AttributeError:
            subplot_spec = None
        if subplot_spec is not None:
            grid_spec = subplot_spec.get_gridspec()
            grid_key = id(grid_spec)
            if grid_key not in grid_ids:
                grid_ids[grid_key] = f"matplotlib-grid-{len(grid_ids) + 1}"
            panel.update(
                {
                    "grid_id": grid_ids[grid_key],
                    "row_start": int(subplot_spec.rowspan.start),
                    "row_stop": int(subplot_spec.rowspan.stop),
                    "col_start": int(subplot_spec.colspan.start),
                    "col_stop": int(subplot_spec.colspan.stop),
                }
            )
        label_anchor = _matplotlib_panel_label_anchor(axis)
        if label_anchor is not None:
            panel["panel_label"] = label_anchor[0]
            panel["panel_label_anchor_pt"] = label_anchor[1]
        panels.append(panel)

    manifest: dict[str, Any] = {
        "schema_version": SCHEMA_VERSION,
        "backend": "python-matplotlib",
        "figure": {"width_pt": width_pt, "height_pt": height_pt},
        "panels": panels,
        "exemptions": [dict(exemption) for exemption in exemptions],
    }
    if row_groups is not None:
        manifest["row_groups"] = list(row_groups)
    if column_groups is not None:
        manifest["column_groups"] = list(column_groups)
    return manifest


def require_matplotlib_panel_alignment(
    fig: Any,
    *,
    json_out: str | Path | None = None,
    overlay_svg: str | Path | None = None,
    tolerance_pt: float = DEFAULT_TOLERANCE_PT,
    gutter_tolerance_pt: float = DEFAULT_GUTTER_TOLERANCE_PT,
    require_panel_labels: bool = False,
    strict: bool = False,
    **manifest_options: Any,
) -> dict[str, Any]:
    """Measure and block delivery when a Matplotlib multi-panel layout is misaligned."""
    manifest = matplotlib_layout_manifest(fig, **manifest_options)
    report = audit_layout_manifest(
        manifest,
        tolerance_pt=tolerance_pt,
        gutter_tolerance_pt=gutter_tolerance_pt,
        require_panel_labels=require_panel_labels,
    )
    if json_out is not None:
        write_json_report(report, json_out)
    if overlay_svg is not None and report.get("layout"):
        write_overlay_svg(report, overlay_svg)
    code = exit_code(report, strict=strict)
    if code:
        raise PanelAlignmentError(render_text(report, strict=strict))
    return report


def run_self_tests() -> None:
    aligned = {
        "schema_version": 1,
        "backend": "self-test",
        "figure": {"width_pt": 300, "height_pt": 200},
        "panels": [
            {"id": "a", "bbox_pt": [20, 110, 130, 180], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 0, "col_stop": 1},
            {"id": "b", "bbox_pt": [170, 110, 280, 180], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 1, "col_stop": 2},
            {"id": "c", "bbox_pt": [20, 20, 130, 90], "grid_id": "g", "row_start": 1, "row_stop": 2, "col_start": 0, "col_stop": 1},
            {"id": "d", "bbox_pt": [170, 20, 280, 90], "grid_id": "g", "row_start": 1, "row_stop": 2, "col_start": 1, "col_stop": 2},
        ],
    }
    if exit_code(audit_layout_manifest(aligned)) != 0:
        raise AssertionError("aligned self-test layout did not pass")
    shifted = json.loads(json.dumps(aligned))
    shifted["panels"][1]["bbox_pt"][1] -= 5
    if exit_code(audit_layout_manifest(shifted)) != 1:
        raise AssertionError("shifted self-test layout did not fail")
    unequal_widths = {
        "schema_version": 1,
        "backend": "self-test",
        "figure": {"width_pt": 320, "height_pt": 100},
        "panels": [
            {"id": "a", "bbox_pt": [10, 20, 70, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 0, "col_stop": 1},
            {"id": "b", "bbox_pt": [90, 20, 170, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 1, "col_stop": 2},
            {"id": "c", "bbox_pt": [190, 20, 290, 80], "grid_id": "g", "row_start": 0, "row_stop": 1, "col_start": 2, "col_stop": 3},
        ],
    }
    unequal_report = audit_layout_manifest(unequal_widths)
    if exit_code(unequal_report) != 1 or not any(
        finding.get("kind") == "horizontal-panel-width-misalignment"
        for finding in unequal_report.get("findings", [])
    ):
        raise AssertionError("unequal-width self-test row did not fail")


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        description="Audit rendered multi-panel axes alignment from a JSON layout manifest."
    )
    parser.add_argument("layout", nargs="?", help="backend-neutral panel-layout JSON")
    parser.add_argument("--json", action="store_true", help="print the report as JSON")
    parser.add_argument("--json-out", help="write the report atomically as JSON")
    parser.add_argument("--overlay-svg", help="write a QA-only SVG of measured panel rectangles")
    parser.add_argument("--tolerance-pt", type=float, default=DEFAULT_TOLERANCE_PT)
    parser.add_argument("--gutter-tolerance-pt", type=float, default=DEFAULT_GUTTER_TOLERANCE_PT)
    parser.add_argument("--require-panel-labels", action="store_true")
    parser.add_argument("--strict", action="store_true", help="make WARN findings blocking")
    parser.add_argument("--self-test", action="store_true", help="run dependency-free core tests")
    return parser


def main(argv: Sequence[str] | None = None) -> int:
    parser = build_parser()
    args = parser.parse_args(argv)
    if args.self_test:
        run_self_tests()
        print("Panel alignment self-test: PASS")
        return 0
    if not args.layout:
        parser.error("layout JSON is required unless --self-test is used")
    try:
        manifest = json.loads(Path(args.layout).read_text(encoding="utf-8"))
        report = audit_layout_manifest(
            manifest,
            tolerance_pt=args.tolerance_pt,
            gutter_tolerance_pt=args.gutter_tolerance_pt,
            require_panel_labels=args.require_panel_labels,
        )
    except (OSError, json.JSONDecodeError, TypeError, ValueError) as exc:
        report = {
            "schema_version": SCHEMA_VERSION,
            "auditable": False,
            "verdict": "NOT AUDITABLE",
            "summary": {"fail": 0, "warn": 0, "comparisons": 0, "exemptions": 0},
            "errors": [str(exc)],
            "findings": [],
        }
    if args.json_out:
        write_json_report(report, args.json_out)
    if args.overlay_svg and report.get("layout"):
        write_overlay_svg(report, args.overlay_svg)
    print(json.dumps(report, indent=2, ensure_ascii=False) if args.json else render_text(report, strict=args.strict))
    return exit_code(report, strict=args.strict)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/experiments/auxiliary.py <==
"""Prespecified startup, exact calibration and imposed-shock diagnostics."""
import json
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from scipy.stats import norm,f
from .models import ScalarDesign,pareto_constants
from .diagnostics import mean_se

ROOT=Path(__file__).resolve().parents[1]


def main():
    seed=930012;rng=np.random.default_rng(seed);n=24000;rows=[]
    for a in [.04,.01]:
        for time in [.05,.25,1.,4.,24.]:
            d=ScalarDesign('refresh',.7,n,rng);Q=np.zeros(n);T=np.ones(n)
            steps=int(np.ceil(time/a))
            for _ in range(steps):
                x=d.advance();A=1-a*x*x;Q=A*A*Q+a*a*x*x;T=A*T
            critical=norm.ppf(.975);radius=critical*np.sqrt(a/2)
            # beta*=0 and beta0=1: conditional mean T and variance Q.
            probs=ndtr((radius-T)/np.sqrt(Q))-ndtr((-radius-T)/np.sqrt(Q))
            coverage,se=mean_se(probs)
            width=2*critical*np.sqrt(Q)/abs(1-T)
            # Disjoint scalar calibration block m=65 yields df=64.
            variance_ratio=rng.chisquare(64,n)/64
            exact_F_probs=2*ndtr(np.sqrt(f.ppf(.95,1,64)*variance_ratio))-1
            fcoverage,fse=mean_se(exact_F_probs)
            rows.append(dict(a=a,steps=steps,learning_time=a*steps,replications=n,
                             naive_coverage=coverage,naive_mcse=se,
                             exact_known_sigma_coverage=.95,
                             independent_F_coverage=fcoverage,independent_F_mcse=fse,
                             exact_width_median=float(np.median(width)),exact_width_q90=float(np.quantile(width,.9)),
                             naive_width=2*radius))
    c=pareto_constants(.7);s=1/np.sqrt(c['raw_second']);rho=.7;a=.01
    shocks=np.logspace(2,7,151);raw=np.full(len(shocks),c['raw_mean']);partial=np.zeros(len(shocks));maximum=partial.copy()
    for i in range(600):
        raw=rho*raw+(shocks if i==0 else c['mean_innovation'])
        partial+=np.log(abs(1-a*(raw*s)**2));maximum=np.maximum(maximum,partial)
    m=1+np.floor(np.log(np.sqrt(a/2)*s*shocks)/np.log(1/rho))
    lower=m*np.log(a/2)+m*(m-1)*np.log(rho)+2*m*np.log(s*shocks)
    if np.any(maximum+1e-10<lower):raise ArithmeticError('Shock lower bound violation')
    folder=ROOT/'results/auxiliary';folder.mkdir(exist_ok=True)
    (folder/'startup.json').write_text(json.dumps(dict(seed=seed,initial_error=1.,rho=.7,calibration_df=64,rows=rows),indent=2)+'\n')
    np.savez_compressed(folder/'shock.npz',shocks=shocks,observed_log10_amplification=maximum/np.log(10),lower_log10_amplification=lower/np.log(10))
    print('Auxiliary experiments completed')


if __name__=='__main__':main()


==> anc/experiments/configs/extensions.json <==
[
  {
    "id": "stress_logweibull_a0.0025",
    "suite": "stress",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 48000,
    "seed": 940001,
    "history": "growing"
  },
  {
    "id": "stress_logweibull_a0.000625",
    "suite": "stress",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.000625,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 24000,
    "seed": 940002,
    "history": "growing"
  }
]


==> anc/experiments/configs/full.json <==
[
  {
    "id": "refresh_r0_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320000,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320001,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320010,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320011,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320020,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320021,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320030,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320031,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320040,
    "history": "growing"
  },
  {
    "id": "refresh_r0_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320041,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321000,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321001,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321010,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321011,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321020,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321021,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321030,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321031,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321040,
    "history": "growing"
  },
  {
    "id": "refresh_r0.7_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321041,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322000,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322001,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322010,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322011,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322020,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322021,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322030,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322031,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322040,
    "history": "growing"
  },
  {
    "id": "refresh_r0.9_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322041,
    "history": "growing"
  },
  {
    "id": "pareto_r0_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 420000,
    "history": "original"
  },
  {
    "id": "pareto_r0_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 420010,
    "history": "original"
  },
  {
    "id": "pareto_r0_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 420020,
    "history": "original"
  },
  {
    "id": "pareto_r0_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 420030,
    "history": "original"
  },
  {
    "id": "pareto_r0_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 420040,
    "history": "original"
  },
  {
    "id": "pareto_r0.7_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 421000,
    "history": "original"
  },
  {
    "id": "pareto_r0.7_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 421010,
    "history": "original"
  },
  {
    "id": "pareto_r0.7_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 421020,
    "history": "original"
  },
  {
    "id": "pareto_r0.7_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 421030,
    "history": "original"
  },
  {
    "id": "pareto_r0.7_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 421040,
    "history": "original"
  },
  {
    "id": "pareto_r0.9_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 422000,
    "history": "original"
  },
  {
    "id": "pareto_r0.9_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 422010,
    "history": "original"
  },
  {
    "id": "pareto_r0.9_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 422020,
    "history": "original"
  },
  {
    "id": "pareto_r0.9_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 422030,
    "history": "original"
  },
  {
    "id": "pareto_r0.9_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 422040,
    "history": "original"
  },
  {
    "id": "logweibull_c0.5_a0.04",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520000,
    "history": "growing"
  },
  {
    "id": "logweibull_c0.5_a0.01",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520001,
    "history": "growing"
  },
  {
    "id": "logweibull_c0.5_a0.0025",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520002,
    "history": "growing"
  },
  {
    "id": "logweibull_c1_a0.04",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520100,
    "history": "growing"
  },
  {
    "id": "logweibull_c1_a0.01",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520101,
    "history": "growing"
  },
  {
    "id": "logweibull_c1_a0.0025",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520102,
    "history": "growing"
  },
  {
    "id": "vector_a0.04",
    "suite": "vector",
    "kind": "vector",
    "a": 0.04,
    "replications": 12000,
    "seed": 620000,
    "history": "original"
  },
  {
    "id": "vector_a0.02",
    "suite": "vector",
    "kind": "vector",
    "a": 0.02,
    "replications": 12000,
    "seed": 620001,
    "history": "original"
  },
  {
    "id": "vector_a0.01",
    "suite": "vector",
    "kind": "vector",
    "a": 0.01,
    "replications": 12000,
    "seed": 620002,
    "history": "original"
  },
  {
    "id": "vector_a0.005",
    "suite": "vector",
    "kind": "vector",
    "a": 0.005,
    "replications": 12000,
    "seed": 620003,
    "history": "original"
  },
  {
    "id": "vector_a0.0025",
    "suite": "vector",
    "kind": "vector",
    "a": 0.0025,
    "replications": 12000,
    "seed": 620004,
    "history": "original"
  },
  {
    "id": "hac_a0.04",
    "suite": "hac",
    "kind": "vector",
    "a": 0.04,
    "replications": 6000,
    "seed": 720000,
    "history": "growing",
    "calibration": 8192
  },
  {
    "id": "hac_a0.01",
    "suite": "hac",
    "kind": "vector",
    "a": 0.01,
    "replications": 6000,
    "seed": 720001,
    "history": "growing",
    "calibration": 8192
  },
  {
    "id": "hac_a0.0025",
    "suite": "hac",
    "kind": "vector",
    "a": 0.0025,
    "replications": 6000,
    "seed": 720002,
    "history": "growing",
    "calibration": 8192
  },
  {
    "id": "errors_gaussian_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820000
  },
  {
    "id": "errors_gaussian_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820001
  },
  {
    "id": "errors_gaussian_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820002
  },
  {
    "id": "errors_rademacher_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820100
  },
  {
    "id": "errors_rademacher_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820101
  },
  {
    "id": "errors_rademacher_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820102
  },
  {
    "id": "errors_student5_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820200
  },
  {
    "id": "errors_student5_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820201
  },
  {
    "id": "errors_student5_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820202
  }
]


==> anc/experiments/configs/generate.py <==
"""Declare the entire design before simulation; never select seeds by outcomes."""
import json
from pathlib import Path
configs=[]
rates=[.04,.02,.01,.005,.0025]
for model in ['refresh','pareto']:
    for ri,rho in enumerate([0.,.7,.9]):
        for ai,a in enumerate(rates):
            for repeat in range(2 if model=='refresh' else 1):
                configs.append(dict(id=f'{model}_r{rho:g}_a{a:g}_s{repeat}',suite=model,kind='scalar',model=model,rho=rho,a=a,
                    replications=12000,seed=(320000 if model=='refresh' else 420000)+ri*1000+ai*10+repeat,
                    history='growing' if model=='refresh' else 'original'))
for si,scale in enumerate([.5,1.]):
    for ai,a in enumerate([.04,.01,.0025]):
        configs.append(dict(id=f'logweibull_c{scale:g}_a{a:g}',suite='logweibull',kind='scalar',model='logweibull',rho=.7,a=a,scale=scale,nu=1.5,
                            replications=12000,seed=520000+100*si+ai,history='growing'))
for ai,a in enumerate(rates):
    configs.append(dict(id=f'vector_a{a:g}',suite='vector',kind='vector',a=a,replications=12000,seed=620000+ai,history='original'))
for ai,a in enumerate([.04,.01,.0025]):
    configs.append(dict(id=f'hac_a{a:g}',suite='hac',kind='vector',a=a,replications=6000,seed=720000+ai,history='growing',calibration=8192))
for ei,errors in enumerate(['gaussian','rademacher','student5']):
    for ai,a in enumerate([.04,.01,.0025]):
        configs.append(dict(id=f'errors_{errors}_a{a:g}',suite='errors',kind='errors',a=a,rho=.7,errors=errors,replications=12000,seed=820000+100*ei+ai))
Path(__file__).with_name('full.json').write_text(json.dumps(configs,indent=2)+'\n')
print(f'{len(configs)} configurations declared')


==> anc/experiments/diagnostics.py <==
"""Bounded probability diagnostics and replication-level uncertainty."""
import numpy as np
from scipy.special import ndtr, logsumexp
from scipy.stats import norm


def mean_se(x):
    x=np.asarray(x,dtype=float)
    return float(x.mean()),float(x.std(ddof=1)/np.sqrt(len(x)))


def gaussian_summary(arrays, meta, grid_points=1601, bootstrap=199, seed=701):
    a=meta['a']; n=len(arrays['logq']); grid=np.linspace(-4,4,grid_points)
    logv=arrays['logq']-np.log(a)
    invsd=np.exp(-logv/2)
    invsd_short=np.exp(-(arrays['logq_short']-np.log(a))/2)
    # Full grid is evaluated. Blocked construction avoids an n*grid float64 peak.
    cdf_samples=np.empty((n,grid_points),dtype=np.float32) if bootstrap else None
    cdf=np.zeros(grid_points); cdf_short=np.zeros(grid_points)
    for j in range(0,grid_points,64):
        values=ndtr(invsd[:,None]*grid[None,j:j+64])
        cdf[j:j+64]=values.mean(axis=0)
        cdf_short[j:j+64]=ndtr(invsd_short[:,None]*grid[None,j:j+64]).mean(axis=0)
        if bootstrap: cdf_samples[:,j:j+64]=values
    targets={'baseline':ndtr(np.sqrt(2)*grid)}
    J=meta['constants'].get('J')
    if J is not None: targets['corrected']=ndtr(grid/np.sqrt(.5*(1+a*J)))
    out=dict(model=meta['model'],rho=meta['rho'],a=a,replications=n,
             history=meta['history'],steps=meta['steps'],scale=meta.get('scale',1.0),
             paired_history_grid_difference=float(np.max(abs(cdf-cdf_short))),
             median_R_over_a=float(np.exp(np.median(arrays['logr']-np.log(a)))),
             q90_R_over_a=float(np.exp(np.quantile(arrays['logr']-np.log(a),.9))),
             q99_R_over_a=float(np.exp(np.quantile(arrays['logr']-np.log(a),.99))),
             max_log_Q_over_a=float(logv.max()),
             paths_with_expansion=int(np.sum(arrays['expansion_count']>0)),
             expansion_steps=int(arrays['expansion_count'].sum()),
             max_normalized_startup_mean=float(np.exp(arrays['log_abs_t'].max()-.5*np.log(a))))
    for name,target in targets.items():
        out[f'grid_dK_{name}']=float(np.max(abs(cdf-target)))
        out[f'grid_dK_{name}_over_a']=out[f'grid_dK_{name}']/a
    for level in [.90,.95,.99]:
        z=norm.ppf((1+level)/2); label=str(round(level*100))
        for name,variance in [('baseline',.5)]+([('corrected',.5*(1+a*J))] if J is not None else []):
            p=2*ndtr(z*np.sqrt(variance)*invsd)-1
            mu,se=mean_se(p)
            out[f'coverage_{label}_{name}']=mu
            out[f'mcse_{label}_{name}']=se
            out[f'width_{label}_{name}']=float(2*z*np.sqrt(a*variance))
        # e0=1 on the same design; sign retained for the finite-history mean.
        standardized_mean=arrays['sign_t']*np.exp(arrays['log_abs_t'])*invsd/np.sqrt(a)
        p_cold=ndtr(z/np.sqrt(2)*invsd-standardized_mean)-ndtr(-z/np.sqrt(2)*invsd-standardized_mean)
        out[f'coverage_{label}_cold_start'],out[f'mcse_{label}_cold_start']=mean_se(p_cold)
    band=0.0
    if bootstrap:
        # Multinomial resampling of independent whole design replications.
        # Center first in float64, then store float32; avoids cancellation at tiny errors.
        cdf_samples-=cdf_samples.mean(axis=0,dtype=np.float64).astype(np.float32)
        rng=np.random.default_rng(seed)
        suprema=[]
        for first in range(0,bootstrap,25):
            size=min(25,bootstrap-first)
            counts=rng.multinomial(n,np.full(n,1/n),size=size).astype(np.float32)-1
            deviations=counts@cdf_samples/n
            suprema.extend(np.max(np.abs(deviations),axis=1).tolist())
        band=float(np.quantile(suprema,.95))
        out['cdf_simultaneous_band_95']=band
        out['bootstrap_replications']=bootstrap
        out['bootstrap_seed']=seed
        for name in targets:
            out[f'grid_dK_{name}_lower95']=max(0.,out[f'grid_dK_{name}']-band)
            out[f'grid_dK_{name}_upper95']=out[f'grid_dK_{name}']+band
    # Exact bounded Gaussian joint characteristic functions. Large variances give zero.
    # Cov(U_old,U_new|X)=T_lag*Var(U_old|X).
    tau=meta['pair_lag']
    for s,t in [(1.,1.),(1.,-1.),(2.,.5)]:
        # Var(s U_old+t U_new)=(s+t T)^2 Var(U_old)+t^2 Var(new noise).
        terms=np.vstack([np.full(n,np.log(abs(s))),np.log(abs(t))+arrays['pair_log_abs_t']])
        signs=np.vstack([np.full(n,np.sign(s)),np.sign(t)*arrays['pair_sign_t']])
        logcoef,_=logsumexp(terms,b=signs,axis=0,return_sign=True)
        logvariance=np.logaddexp(2*logcoef+arrays['logq_pair']-np.log(a),
                                2*np.log(abs(t))+arrays['pair_noise_logq']-np.log(a))
        vals=np.zeros(n)
        finite_cf=logvariance<7.4  # beyond this the bounded CF underflows to zero
        vals[finite_cf]=np.exp(-.5*np.exp(logvariance[finite_cf]))
        key=f'cf_{s:g}_{t:g}'
        out[key],out[key+'_mcse']=mean_se(vals)
        out[key+'_target']=float(np.exp(-.25*(s*s+t*t+2*s*t*np.exp(-tau))))
    return out,dict(grid=grid,cdf=cdf,cdf_short=cdf_short,band95=np.array(band),**targets)


==> anc/experiments/direct_evidence.py <==
"""Direct empirical-mixture TV and end-to-end finite-history inference checks.

TV is integrated between the *empirical conditional Gaussian mixture* and a
reference Gaussian. It estimates the finite-history marginal-law TV; it is
neither an exact stationary-law distance nor a kernel density estimate.
"""
import argparse
import json
from pathlib import Path
import numpy as np
from scipy.optimize import brentq
from scipy.special import ndtr, logsumexp
from scipy.stats import norm, t
from .models import ScalarDesign

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'results' / 'direct_evidence'
RATES = [.04, .02, .01, .005, .0025]


def mixture_tv(variances, reference, weights=None, tail_tolerance=1e-13):
    """TV of a centered Gaussian mixture; use mixture_tv_log for log variances."""
    v = np.asarray(variances, dtype=float)
    if v.ndim != 1 or not v.size or not np.all(np.isfinite(v) & (v > 0)) or not np.isfinite(reference) or reference <= 0:
        raise ValueError('All component/reference variances must be positive and finite')
    return mixture_tv_log(np.log(v), np.log(reference), weights, tail_tolerance)


def mixture_tv_log(log_variances, log_reference, weights=None, tail_tolerance=1e-13):
    """Integrate the mixture density difference, keeping every positive weight.

    The log density ratio is convex in x squared and has at most two positive
    crossings. Its minimum is located using the posterior mean precision.
    Searching in log(x/sqrt(reference)) avoids enormous linear brackets and
    exponentiating saved variances. CDF increments give TV and bounded
    per-history influences. The MCSE is defined for equally weighted iid
    histories; weighted calls (used by the bootstrap) return no MCSE.
    """
    lv = np.asarray(log_variances, dtype=float)
    if lv.ndim != 1 or not lv.size or not np.all(np.isfinite(lv)) or not np.isfinite(log_reference):
        raise ValueError('Log variances and log reference must be finite')
    if not np.isfinite(tail_tolerance) or not 0 < tail_tolerance < .1:
        raise ValueError('Tail tolerance must lie in (0, .1)')
    w = np.ones(lv.size) if weights is None else np.asarray(weights, dtype=float)
    if w.shape != lv.shape or not np.all(np.isfinite(w) & (w >= 0)) or not np.any(w > 0):
        raise ValueError('Invalid mixture weights')
    active = w > 0
    logw = np.log(w[active]); logw -= logsumexp(logw)
    w = np.exp(logw)
    relative = lv[active] - log_reference
    if not np.all(np.isfinite(relative)):
        raise ValueError('Log variance differences exceed floating-point range')
    upper = .5 * max(0., relative.max()) + np.log(norm.isf(tail_tolerance / 2))
    lower = .5 * min(0., relative.min()) - 20.
    offset = logw - .5 * relative

    def exp_safe(value):
        # Under/overflow here means a Gaussian CDF argument is 0/infinity;
        # no mixture component or positive-weight observation is discarded.
        with np.errstate(over='ignore', under='ignore'):
            return np.exp(value)

    def logprecision(t):
        logits = offset if t == -np.inf else offset - .5 * exp_safe(2*t-relative)
        return float(logsumexp(logits-relative)-logsumexp(logits))

    def logratio(t):
        if t == -np.inf:
            return float(logsumexp(offset))
        u = exp_safe(2*t)
        if np.isinf(u):
            return np.inf  # a surviving wider component has finite log density
        return float(logsumexp(offset-.5*exp_safe(2*t-relative))+.5*u)

    if relative.min() >= 0:
        minimum = -np.inf
    elif relative.max() <= 0:
        minimum = upper
    elif logprecision(-np.inf) <= 0:
        minimum = -np.inf
    elif logprecision(upper) >= 0:
        minimum = upper
    else:
        minimum = brentq(logprecision, lower, upper, xtol=1e-12)
    divisions = sorted(set([-np.inf, minimum, upper]))
    roots = []
    for left, right in zip(divisions[:-1], divisions[1:]):
        if logratio(left) * logratio(right) < 0:
            bracket_left = lower if left == -np.inf else left
            roots.append(float(brentq(logratio, bracket_left, right, xtol=1e-12)))
    boundaries = np.array([-np.inf, *roots, upper])
    component_cdf = ndtr(exp_safe(boundaries[:, None]-.5*relative))
    reference_cdf = ndtr(exp_safe(boundaries))
    increments = np.diff(component_cdf, axis=0) - np.diff(reference_cdf)[:, None]
    mean_increments = increments @ w
    signs = np.sign(mean_increments)
    contribution = np.zeros(lv.size)
    contribution[active] = signs @ increments
    estimate = float(np.abs(mean_increments).sum())
    tail_bound = float(w @ ndtr(-exp_safe(upper-.5*relative)) + ndtr(-exp_safe(upper)))
    mcse = (float(np.std(contribution, ddof=1) / np.sqrt(lv.size)) if lv.size > 1 else 0.) if weights is None else None
    log_roots = [t+.5*log_reference for t in roots]
    log_limit = float(upper+.5*log_reference)
    def physical(t):
        value = float(exp_safe(t))
        return value if np.isfinite(value) and value > 0 else None
    return dict(tv=estimate, linearized_mcse=mcse, tail_bound=tail_bound,
                crossings=[physical(t) for t in log_roots], log_crossings=log_roots,
                integration_limit=physical(log_limit), log_integration_limit=log_limit), contribution


def analyze_refresh():
    folder = OUT / 'refresh'
    folder.mkdir(parents=True, exist_ok=True)
    all_rows = []
    for rho in [0., .7, .9]:
        for a in RATES:
            arrays = [np.load(ROOT / 'results' / f'refresh_r{rho:g}_a{a:g}_s{s}' / 'paths.npz') for s in [0, 1]]
            logq = np.concatenate([d['logq'] for d in arrays])
            logq_short = np.concatenate([d['logq_short'] for d in arrays])
            ratios = np.concatenate([np.exp(d['logr'] - np.log(a)) for d in arrays])
            logv = logq - np.log(a)
            row = dict(rho=rho, a=a, histories=len(logv), J=1.5,
                       correction_quantiles=dict(zip(['q10', 'q25', 'q50', 'q75', 'q90', 'q99'],
                                                     np.quantile(ratios, [.1, .25, .5, .75, .9, .99]).tolist())),
                       probability_deviation_gt_half=float(np.mean(abs(ratios-1.5) > .5)))
            for name, reference in [('baseline', .5), ('corrected', (1+1.5*a)/2)]:
                result, influence = mixture_tv_log(logv, np.log(reference))
                result['seed_estimates'] = [mixture_tv_log(d['logq']-np.log(a), np.log(reference))[0]['tv'] for d in arrays]
                result['half_history_tv'] = mixture_tv_log(logq_short-np.log(a), np.log(reference))[0]['tv']
                result['tv_over_a'] = result['tv']/a
                result['mcse_over_a'] = result['linearized_mcse']/a
                # Recompute crossings for each resample in four representative
                # configurations, checking the linearized MCSE used in the plots.
                if rho == .7 and a in [.04, .0025]:
                    rng = np.random.default_rng(202609140 + int(a*1e5) + (name == 'corrected'))
                    boot = []
                    for _ in range(199):
                        count = rng.multinomial(len(logv), np.full(len(logv), 1/len(logv)))
                        boot.append(mixture_tv_log(logv, np.log(reference), count)[0]['tv'])
                    result['bootstrap_sd'] = float(np.std(boot, ddof=1))
                    result['bootstrap_interval95'] = np.quantile(boot, [.025, .975]).tolist()
                    result['bootstrap_repetitions'] = 199
                row[name] = result
            all_rows.append(row)
            (folder/f'r{rho:g}_a{a:g}.json').write_text(json.dumps(row, indent=2)+'\n')
            print('TV', rho, a, row['baseline']['tv'], row['corrected']['tv'], flush=True)
    (OUT/'refresh.json').write_text(json.dumps(dict(rows=all_rows, tv_target='finite empirical conditional Gaussian mixture',
        uncertainty='linearized Monte Carlo standard error; 199 full-history bootstrap checks in rho=.7 endpoint configurations'), indent=2)+'\n')


def run_startup(replications=48000):
    folder = OUT/'startup'
    folder.mkdir(parents=True, exist_ok=True)
    rows = []
    for a in [.04, .01]:
        seed = 2026091400 + int(a*10000)
        rng = np.random.default_rng(seed)
        design = ScalarDesign('refresh', .7, replications, rng)
        xx = np.zeros(replications); xz = xx.copy(); zz = xx.copy()
        for _ in range(65):
            x = design.advance(); z = rng.normal(size=replications)
            xx += x*x; xz += x*z; zz += z*z
        s2 = (zz-xz*xz/xx)/64
        if not np.all(s2 > 0):
            raise ArithmeticError('Calibration variance must be positive; no rows removed')
        e = np.ones(replications); product = e.copy(); variance = np.zeros(replications)
        targets = sorted(set(int(np.ceil(value/a)) for value in [.05, .25, 1., 4., 24.]))
        saved = dict(calibration_variance=s2)
        for step in range(1, targets[-1]+1):
            x = design.advance(); z = rng.normal(size=replications); factor = 1-a*x*x
            e = factor*e+a*x*z
            product *= factor
            variance = factor*factor*variance+a*a*x*x
            if step not in targets:
                continue
            if not np.all(np.isfinite(e) & (variance > 0) & (abs(1-product) > 0)):
                raise ArithmeticError('Invalid inference path; no rows removed')
            w = e-product  # beta*=0, beta0=1
            radius_naive = norm.ppf(.975)*np.sqrt(a/2)
            radius_known = norm.ppf(.975)*np.sqrt(variance)
            radius_f = t.ppf(.975, 64)*np.sqrt(variance*s2)
            row = dict(a=a, steps=step, learning_time=a*step, histories=replications, seed=seed)
            for name, hit, width in [
                ('naive', abs(e) <= radius_naive, np.full(replications, 2*radius_naive)),
                ('known', abs(w) <= radius_known, 2*radius_known/abs(1-product)),
                ('estimated', abs(w) <= radius_f, 2*radius_f/abs(1-product))]:
                row[name] = dict(coverage=float(hit.mean()), mcse=float(hit.std(ddof=1)/np.sqrt(replications)),
                    width_quantiles=dict(zip(['q10','q50','q90'],np.quantile(width,[.1,.5,.9]).tolist())))
                saved[f'{step}_{name}_hit'] = hit
                saved[f'{step}_{name}_width'] = width
            saved[f'{step}_error'] = e.copy()
            saved[f'{step}_product'] = product.copy()
            saved[f'{step}_variance'] = variance.copy()
            rows.append(row)
        np.savez_compressed(folder/f'a{a:g}.npz', **saved)
        print('Actual startup', a, replications, flush=True)
    (OUT/'startup.json').write_text(json.dumps(dict(rows=rows, initial_error=1., rho=.7, calibration_size=65,
        design='stationary refresh; calibration precedes SGD, actual independent Gaussian errors in both blocks',
        pairing='same paths and endpoint errors for all methods; times share each trajectory'), indent=2)+'\n')


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--stage', choices=['all','tv','startup'], default='all')
    args=parser.parse_args();OUT.mkdir(parents=True, exist_ok=True)
    if args.stage in ['all','tv']:analyze_refresh()
    if args.stage in ['all','startup']:run_startup()


if __name__ == '__main__':
    main()


==> anc/experiments/extensions.py <==
"""Second-stage stress checks, declared after the full grid showed overcorrection.

These two new configurations probe smaller steps and Monte Carlo precision;
all original configurations remain in the report. Seeds are not searched.
"""
import json
from .run_experiments import ROOT,run
configs=[
    dict(id='stress_logweibull_a0.0025',suite='stress',kind='scalar',model='logweibull',rho=.7,a=.0025,scale=1.,nu=1.5,
         replications=48000,seed=940001,history='growing'),
    dict(id='stress_logweibull_a0.000625',suite='stress',kind='scalar',model='logweibull',rho=.7,a=.000625,scale=1.,nu=1.5,
         replications=24000,seed=940002,history='growing'),
]
if __name__=='__main__':
    (ROOT/'experiments/configs/extensions.json').write_text(json.dumps(configs,indent=2)+'\n')
    for config in configs:run(config)


==> anc/experiments/make_figures.py <==
"""Manuscript displays: direct TV, absolute coverage error, and actual inference.

All plotted observations are saved outputs. Quantile bands show between-history
spread; Monte Carlo intervals show 1.96 standard errors, as labelled separately.
"""
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import FuncFormatter, FixedLocator, NullFormatter
from scipy.stats import norm
from .models import logweibull_constants
from ._panel_alignment import require_matplotlib_panel_alignment

ROOT=Path(__file__).resolve().parents[1]; FIG=ROOT/'figures'; TAB=ROOT/'tables'
QA=ROOT/'results/figure_qa'
COLORS=['#0072B2','#D55E00','#009E73','#CC79A7']
RATES=[.0025,.005,.01,.02,.04]
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['DejaVu Sans'],'font.size':8.5,'axes.labelsize':8.5,
 'axes.titlesize':9,'legend.fontsize':7,'xtick.labelsize':8,'ytick.labelsize':8,
 'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42,'svg.fonttype':'none',
 'axes.prop_cycle':plt.cycler(color=COLORS),'lines.linewidth':1.3,'savefig.dpi':250})

def read(label,pooled=False):
    return json.loads((ROOT/'results'/('pooled' if pooled else '')/label/'summary.json').read_text())

def axes_row(count=2,height=2.7):
    fig,ax=plt.subplots(1,count,figsize=(6.6,height),squeeze=False)
    fig.subplots_adjust(left=.09,right=.985,bottom=.24,top=.84,wspace=.48 if count==3 else .32)
    for a in ax.flat:a.grid(alpha=.15)
    return fig,ax.ravel()

def rate_axis(ax):
    ax.set_xscale('log',base=2)
    ax.set_xticks([.0025,.01,.04],['.0025','.01','.04'])
    ax.set_xlabel('Step size a')

def save(fig,name):
    QA.mkdir(parents=True,exist_ok=True)
    fig.canvas.draw()
    require_matplotlib_panel_alignment(fig,json_out=QA/(name+'.alignment.json'),
        overlay_svg=QA/(name+'.alignment.svg'),tolerance_pt=1.5,gutter_tolerance_pt=1.5,strict=True)
    fig.savefig(FIG/(name+'.pdf'))
    fig.savefig(FIG/(name+'.png'))
    plt.close(fig)

def draw_main():
    direct=json.loads((ROOT/'results/direct_evidence/refresh.json').read_text())['rows']
    fig,ax=axes_row(3,2.8)
    for color,rho,marker in zip(COLORS,[0.,.7,.9],['o','s','^']):
        rows=sorted([r for r in direct if r['rho']==rho],key=lambda r:r['a'])
        for method,ls in [('baseline','-'),('corrected','--')]:
            ax[0].errorbar(RATES,[r[method]['tv_over_a'] for r in rows],
                yerr=[1.96*r[method]['mcse_over_a'] for r in rows],color=color,ls=ls,marker=marker,ms=3,capsize=2)
        ax[1].plot(RATES,[r['correction_quantiles']['q50'] for r in rows],color=color,marker=marker,ms=3)
        ax[1].fill_between(RATES,[r['correction_quantiles']['q10'] for r in rows],
            [r['correction_quantiles']['q90'] for r in rows],color=color,alpha=.1)
    ax[0].axhline(1.5*norm.pdf(1),color='0.45',ls=':',lw=1)
    ax[0].set(ylim=(0,.42),yticks=[0,.1,.2,.3,.4],ylabel='Estimated TV / a',title='(a) First-order TV error')
    ax[1].axhline(1.5,color='0.45',ls=':',lw=1)
    ax[1].set(ylim=(0,3.5),ylabel='Conditional correction / a',title='(b) Correction distribution')
    for method,marker,ls in [('baseline','o','-'),('corrected','s','--')]:
        rows=[read(f'refresh_r0.7_a{a:g}',True) for a in RATES]
        ax[2].errorbar(RATES,[100*(r[f'coverage_95_{method}']-.95) for r in rows],
            yerr=[196*r[f'mcse_95_{method}'] for r in rows],color=COLORS[1],ls=ls,marker=marker,ms=3,capsize=2,label=method.capitalize())
    ax[2].axhline(0,color='0.45',ls=':',lw=1)
    ax[2].set(ylim=(-.8,.8),yticks=[-.8,-.4,0,.4,.8],ylabel='Coverage error (pp)',title=r'(c) Coverage, $\rho=.7$')
    for a in ax:rate_axis(a)
    handles=[Line2D([],[],color=c,marker=m,ms=3,label=fr'$\rho={r:g}$') for c,r,m in zip(COLORS,[0.,.7,.9],['o','s','^'])]
    handles += [Line2D([],[],color='0.3',ls='-',label='Baseline'),Line2D([],[],color='0.3',ls='--',label='Corrected')]
    fig.legend(handles=handles,loc='lower left',bbox_to_anchor=(.08,.015),ncol=5,frameon=False,handlelength=1.6,columnspacing=1.2)
    save(fig,'refresh_correction')

    fig,ax=axes_row(2,3.1)
    fig.subplots_adjust(bottom=.34)
    rows=[read(f'hac_a{a:g}') for a in [.0025,.01,.04]]
    for name,label in [('oracle','Oracle'),('lagzero','Lag zero'),('m8192_l9','HAC, l=9'),('m8192_l19','HAC, l=19')]:
        ax[0].errorbar([r['a'] for r in rows],[100*(r[name+'_coverage']-.95) for r in rows],
            yerr=[196*r[name+'_mcse'] for r in rows],marker='o',ms=3,capsize=2,label=label)
    ax[0].set(ylim=(-22,2),yticks=[-20,-15,-10,-5,0],ylabel='Coverage error (pp)',title='(a) Temporal-score calibration')
    rate_axis(ax[0]);ax[0].legend(frameon=False,loc='upper center',bbox_to_anchor=(.5,-.35),ncol=2)
    r=rows[0]
    for m,bandwidths in [(2048,[3,6,13]),(8192,[4,9,19])]:
        ax[1].errorbar(bandwidths,[100*(r[f'm{m}_l{l}_coverage']-.95) for l in bandwidths],
            yerr=[196*r[f'm{m}_l{l}_mcse'] for l in bandwidths],marker='o',ms=3,capsize=2,label=f'm={m}')
    population=json.loads((ROOT/'results/population_bartlett/summary.json').read_text())['rows']
    ax[1].plot([v['bandwidth'] for v in population],[100*(v['coverage']-.95) for v in population],
               color='0.4',ls='-.',lw=1.1,label='Population Bartlett',zorder=1)
    ax[1].set(ylim=(-5,1),yticks=[-5,-4,-3,-2,-1,0,1],xlabel='Bartlett bandwidth l',ylabel='Coverage error (pp)',title='(b) HAC detail, a=.0025')
    ax[1].legend(frameon=False,loc='upper center',bbox_to_anchor=(.5,-.35),ncol=2)
    for a in ax:a.axhline(0,color='0.45',ls=':',lw=1)
    save(fig,'feasible_hac')

def draw_appendix():
    fig,ax=axes_row(3,3.3)
    fig.subplots_adjust(bottom=.34)
    for rho in [0.,.7,.9]:
        rows=[read(f'pareto_r{rho:g}_a{a:g}_s0') for a in RATES]
        ax[0].errorbar(RATES,[100*(r['coverage_95_baseline']-.95) for r in rows],
            yerr=[196*r['mcse_95_baseline'] for r in rows],marker='o',ms=3,capsize=2,label=fr'$\rho={rho:g}$')
    for errors,label in [('gaussian','Gaussian'),('rademacher','Rademacher'),('student5','Student t(5)')]:
        rows=[read(f'errors_{errors}_a{a:g}') for a in [.0025,.01,.04]]
        ax[1].errorbar([r['a'] for r in rows],[100*(r['coverage_95']-.95) for r in rows],
            yerr=[196*r['mcse_95'] for r in rows],marker='o',ms=3,capsize=2,label=label)
    for i,title in enumerate(['(a) Pareto design','(b) Error distributions']):
        ax[i].set(ylim=(-2.5,1),yticks=[-2,-1,0,1],ylabel='Coverage error (pp)',title=title)
        ax[i].axhline(0,color='0.45',ls=':',lw=1);ax[i].legend(frameon=False,loc='upper center',bbox_to_anchor=(.5,-.32))
    rows=[read(f'refresh_r0.7_a{a:g}',True) for a in RATES]
    for key,label in [('cf_1_1','(1, 1)'),('cf_1_-1','(1, -1)'),('cf_2_0.5','(2, .5)')]:
        ax[2].errorbar(RATES,[r[key]-r[key+'_target'] for r in rows],
            yerr=[1.96*r[key+'_mcse'] for r in rows],marker='o',ms=3,capsize=2,label=label)
    ax[2].axhline(0,color='0.45',ls=':',lw=1)
    ax[2].set(ylim=(-.03,.03),yticks=[-.03,0,.03],ylabel='Joint CF error',title='(c) Two-time OU diagnostic')
    ax[2].legend(frameon=False,loc='upper center',bbox_to_anchor=(.5,-.32),ncol=1)
    for a in ax:rate_axis(a)
    save(fig,'supplementary_diagnostics')

    rows=json.loads((ROOT/'results/direct_evidence/startup.json').read_text())['rows']
    rows=[r for r in rows if r['a']==.01]
    fig,ax=axes_row(2,2.85)
    x=[r['learning_time'] for r in rows]
    for name,label in [('naive','Stationary Gaussian'),('known','History, known variance'),('estimated','History, estimated variance')]:
        line=ax[0].errorbar(x,[100*r[name]['coverage'] for r in rows],yerr=[196*r[name]['mcse'] for r in rows],
            marker='o',ms=3,capsize=2,label=label)
        color=line.lines[0].get_color()
        ax[1].plot(x,[r[name]['width_quantiles']['q50'] for r in rows],color=color,marker='o',ms=3,label=label)
        ax[1].fill_between(x,[r[name]['width_quantiles']['q10'] for r in rows],
            [r[name]['width_quantiles']['q90'] for r in rows],color=color,alpha=.12)
    ax[0].axhline(95,color='0.45',ls=':',lw=1)
    ax[0].set(ylim=(0,100),yticks=[0,25,50,75,100],ylabel='Coverage (%)',title='(a) Observed coverage, a=.01')
    ax[1].set(yscale='log',ylabel='Interval width',title='(b) Median and 10-90% range')
    ax[1].yaxis.set_major_locator(FixedLocator([.3,.5,1,2,5]))
    ax[1].yaxis.set_major_formatter(FuncFormatter(lambda value, _: f'{value:g}'))
    ax[1].yaxis.set_minor_formatter(NullFormatter())
    for a in ax:
        a.set_xscale('log');a.set_xlabel('Learning time a n')
        a.xaxis.set_major_formatter(FuncFormatter(lambda value, _: f'{value:g}'))
    handles,labels=ax[0].get_legend_handles_labels()
    fig.legend(handles,labels,loc='lower center',ncol=3,frameon=False,bbox_to_anchor=(.53,.01),handlelength=1.5,columnspacing=1.)
    save(fig,'startup_inference')

    shock=np.load(ROOT/'results/auxiliary/shock.npz')
    fig,ax=plt.subplots(figsize=(4.4,2.7));fig.subplots_adjust(left=.17,right=.98,bottom=.31,top=.92)
    ax.plot(shock['shocks'],shock['observed_log10_amplification'],label='Imposed-shock path')
    ax.plot(shock['shocks'],shock['lower_log10_amplification'],'--',label='Analytic lower bound')
    ax.set(xscale='log',ylim=(0,200),xlabel='Imposed innovation size',ylabel='Maximum log10 amplification')
    handles,labels=ax.get_legend_handles_labels()
    fig.legend(handles,labels,frameon=False,loc='lower center',ncol=2,bbox_to_anchor=(.55,.01),columnspacing=1)
    ax.grid(alpha=.15)
    save(fig,'shock_mechanism')

def other_tables():
    haclines=[r'\begin{tabular}{rrrrrr}',r'\toprule',r'$a$ & Oracle & Lag zero & HAC $(2048,13)$ & HAC $(8192,9)$ & HAC $(8192,19)$ \\',r'\midrule']
    for a in [.04,.01,.0025]:
        r=read(f'hac_a{a:g}');names=['oracle','lagzero','m2048_l13','m8192_l9','m8192_l19']
        haclines.append(f'{a:g} & '+' & '.join(f"{100*r[name+'_coverage']:.2f} ({100*r[name+'_mcse']:.2f})" for name in names)+r' \\')
    haclines += [r'\bottomrule',r'\end{tabular}'];(TAB/'hac.tex').write_text('\n'.join(haclines)+'\n')
    # Remaining experiments are exposed in machine-readable and appendix tables.
    other=[r'\begin{tabular}{llrrrr}',r'\toprule',r'Model & Parameter & $a$ & Coverage & Corrected coverage & Expansion paths \\',r'\midrule']
    for model in ['pareto','logweibull']:
        params=[0.,.7,.9] if model=='pareto' else [.5,1.]
        for param in params:
            for a in [.04,.01,.0025]:
                label=f'pareto_r{param:g}_a{a:g}_s0' if model=='pareto' else f'logweibull_c{param:g}_a{a:g}'
                r=read(label);corrected=f"{100*r['coverage_95_corrected']:.4f}" if 'coverage_95_corrected' in r else '--'
                other.append(f"{model} & {param:g} & {a:g} & {100*r['coverage_95_baseline']:.4f} & {corrected} & {r['paths_with_expansion']}"+r' \\')
    other += [r'\bottomrule',r'\end{tabular}'];(TAB/'other_models.tex').write_text('\n'.join(other)+'\n')
    stress=[r'\begin{table}[ht]\centering\small',r'\caption{Log-Weibull stress checks at $c=1$. Coverage is reported as a percentage, with Monte Carlo standard errors in percentage points.}\label{tab:stress}',r'\begin{tabular}{rrrrr}',r'\toprule',r'$a$ & Histories & Baseline coverage & Corrected coverage & MCSE (baseline, corrected) \\',r'\midrule']
    for label in ['stress_logweibull_a0.0025','stress_logweibull_a0.000625']:
        r=read(label)
        stress.append(f"{r['a']:g} & {r['replications']} & {100*r['coverage_95_baseline']:.4f} & {100*r['coverage_95_corrected']:.4f} & ({100*r['mcse_95_baseline']:.4f}, {100*r['mcse_95_corrected']:.4f})"+r' \\')
    stress += [r'\bottomrule',r'\end{tabular}',r'\end{table}','']
    r=read('stress_logweibull_a0.000625');J=logweibull_constants(.7,1.)['J']
    stress.append(r'The smaller step reduces both coverage errors. At $a=.000625$, baseline and corrected errors are approximately $'+f"{100*(r['coverage_95_baseline']-.95):+.4f}"+r'$ and $'+f"{100*(r['coverage_95_corrected']-.95):+.4f}"+r'$ percentage points, respectively. The population correction is $J\simeq'+f'{J:.4f}'+r'$, whereas the sampled median of $\mathcal R_{a,n}/a$ is about $'+f"{r['median_R_over_a']:.2f}"+r'$ and its 99th percentile is about $'+f"{r['q99_R_over_a']:.2f}"+r'$. The sampled conditional correction remains dispersed relative to its limiting coefficient, consistent with delayed entry into the first-order regime. Over the tested steps, the baseline interval remains closer to nominal coverage in the $c=1$ setting.')
    (TAB/'stress.tex').write_text('\n'.join(stress)+'\n')


def direct_tables():
    rows=json.loads((ROOT/'results/direct_evidence/refresh.json').read_text())['rows']
    lines=[r'\begin{tabular}{rrrrrr}',r'\toprule',r'$a$ & Base coverage & Corrected coverage & TV & Corrected TV & MCSE (corr.) \\',r'\midrule']
    for r in [v for v in rows if v['rho']==.7]:
        a=r['a'];s=read(f'refresh_r0.7_a{a:g}',True)
        lines.append(f"{a:g} & {100*s['coverage_95_baseline']:.4f} & {100*s['coverage_95_corrected']:.4f} & {1e4*r['baseline']['tv']:.3f} & {1e4*r['corrected']['tv']:.3f} & {1e4*r['corrected']['linearized_mcse']:.3f}"+r' \\')
    lines += [r'\bottomrule',r'\end{tabular}'];(TAB/'refresh.tex').write_text('\n'.join(lines)+'\n')
    lines=[r'\begin{tabular}{rrrrrr}',r'\toprule',r'$\rho$ & $a$ & 10th percentile & Median & 90th percentile & $\widehat P(|\mathcal R_{a,n}/a-1.5|>.5)$ \\',r'\midrule']
    for r in rows:
        q=r['correction_quantiles']
        lines.append(f"{r['rho']:g} & {r['a']:g} & {q['q10']:.3f} & {q['q50']:.3f} & {q['q90']:.3f} & {r['probability_deviation_gt_half']:.4f}"+r' \\')
    lines += [r'\bottomrule',r'\end{tabular}'];(TAB/'conditional_correction.tex').write_text('\n'.join(lines)+'\n')
    rows=json.loads((ROOT/'results/direct_evidence/startup.json').read_text())['rows']
    lines=[r'\begin{tabular}{rrrrrrr}',r'\toprule',r'$a$ & $an$ & Naive & Known $\sigma^2$ & Estimated $\sigma^2$ & Median width & 90th width \\',r'\midrule']
    for r in rows:
        lines.append(f"{r['a']:g} & {r['learning_time']:g} & "+' & '.join(f"{100*r[m]['coverage']:.2f} ({100*r[m]['mcse']:.2f})" for m in ['naive','known','estimated'])+f" & {r['estimated']['width_quantiles']['q50']:.3f} & {r['estimated']['width_quantiles']['q90']:.3f}"+r' \\')
    lines += [r'\bottomrule',r'\end{tabular}'];(TAB/'startup.tex').write_text('\n'.join(lines)+'\n')

def main():
    FIG.mkdir(exist_ok=True);TAB.mkdir(exist_ok=True)
    draw_main();draw_appendix();other_tables();direct_tables()
    print('Five revised figures and all tables generated from saved outputs; alignment checks passed.')

if __name__=='__main__':main()


==> anc/experiments/models.py <==
"""Population constants and stationary input models, with no fitted normalization."""
from functools import lru_cache
from math import comb
import numpy as np
from scipy.integrate import quad
from scipy.linalg import solve_discrete_lyapunov, solve_continuous_lyapunov


def pareto_constants(rho, kappa=3.0):
    mean = kappa / (kappa - 1)
    var = kappa / ((kappa - 1)**2 * (kappa - 2))
    raw_second = var / (1-rho*rho) + (mean/(1-rho))**2
    return dict(mean_innovation=mean, raw_mean=mean/(1-rho), raw_second=raw_second)


@lru_cache(None)
def logweibull_constants(rho, scale=1.0, nu=1.5):
    # E eta^k = integral exp(k*s*t^(1/nu)-t) dt for Exp(1) t.
    innovations, errors = [1.0], [0.0]
    for k in range(1, 5):
        mode = (k*scale/nu)**(nu/(nu-1))
        peak = k*scale*mode**(1/nu)-mode
        value, error = quad(lambda t: np.exp(k*scale*t**(1/nu)-t-peak),
                            0, np.inf, epsabs=1e-11, epsrel=1e-11, limit=300)
        innovations.append(float(value*np.exp(peak)))
        errors.append(float(error*np.exp(peak)))
    moments = [1.0]
    for k in range(1, 5):
        moments.append(sum(comb(k,l)*rho**l*moments[l]*innovations[k-l]
                           for l in range(k))/(1-rho**k))
    return dict(mean_innovation=innovations[1], raw_mean=moments[1],
                raw_second=moments[2], raw_fourth=moments[4],
                J=moments[4]/(2*moments[2]**2),
                innovation_moments=innovations, quadrature_errors=errors,
                scale=scale, nu=nu)


def vector_constants():
    B = np.array([[.6,.15],[0.,.4]])
    noise_cov = np.array([[1.,.3],[.3,1.]])
    raw_H = solve_discrete_lyapunov(B, noise_cov)
    scale = np.sqrt(2/np.trace(raw_H))
    H = raw_H*scale**2
    A = np.linalg.inv(np.eye(2)-.7*B)
    omega = A@H+H@A.T-H
    V = solve_continuous_lyapunov(H,omega)
    theta = np.arange(100000)*2*np.pi/100000
    directions = np.column_stack([np.cos(theta),np.sin(theta)])
    variances = np.einsum('ni,ij,nj->n',directions,V,directions)
    wrong_coverage = np.mean(-np.expm1(2*np.log(.05)/(4*variances)))
    return dict(B=B, noise_cov=noise_cov, raw_H=raw_H, scale=scale,H=H,
                omega=omega,V=V, min_eigenvalue=np.linalg.eigvalsh(H)[0],
                lagzero_limit=wrong_coverage)


class ScalarDesign:
    def __init__(self, model, rho, size, rng, scale=1.0, nu=1.5):
        self.model,self.rho,self.rng,self.size = model,rho,rng,size
        self.scale,self.nu = scale,nu
        if model == 'refresh':
            self.x=rng.normal(size=size)
            self.normalizer=1.0
            self.constants=dict(raw_second=1.0,J=1.5)
        elif model in ('pareto','logweibull'):
            self.constants=(pareto_constants(rho) if model=='pareto'
                            else logweibull_constants(rho,scale,nu))
            self.x=np.full(size,self.constants['raw_mean'])
            self.normalizer=np.sqrt(self.constants['raw_second'])
            for _ in range(512):
                self.advance()
        else:
            raise ValueError(model)

    def advance(self):
        if self.model=='refresh':
            keep=self.rng.random(self.size)<self.rho
            fresh=self.rng.normal(size=self.size)
            self.x=np.where(keep,self.x,fresh)
        else:
            if self.model=='pareto':
                innovation=1+self.rng.pareto(3,size=self.size)
            else:
                innovation=np.exp(self.scale*self.rng.exponential(size=self.size)**(1/self.nu))
            self.x=self.rho*self.x+innovation
        return self.x/self.normalizer


def history_length(a, kind='growing', lambda_min=1.0):
    # 2 log^2(1/a)/a satisfies a*n/log(1/a)->infinity for every c>0.
    learning_time = 24.0 if kind=='original' else max(24.0, 2*np.log(1/a)**2)
    return int(np.ceil(learning_time/(a*lambda_min)))


==> anc/experiments/non_gaussian.py <==
"""Actual non-Gaussian errors, with signed-log scalar state and no clipping."""
import numpy as np
from scipy.stats import norm
from .models import ScalarDesign, history_length
from .diagnostics import mean_se


def signed_add(logu,su,logv,sv):
    high=np.maximum(logu,logv); low=np.minimum(logu,logv)
    same=su==sv
    out=np.empty_like(high)
    out[same]=np.logaddexp(logu[same],logv[same])
    unequal=(~same)&(high!=low)
    out[unequal]=high[unequal]+np.log(-np.expm1(low[unequal]-high[unequal]))
    out[(~same)&(high==low)]=-np.inf
    sign=np.where(logu>=logv,su,sv)
    sign=np.where(np.isneginf(out),0,sign)
    return out,sign


def simulate(a,rho,errors,replications,seed):
    rng=np.random.default_rng(seed); d=ScalarDesign('refresh',rho,replications,rng)
    steps=history_length(a); loge=np.full(replications,-np.inf); sign=np.zeros(replications)
    with np.errstate(divide='ignore',invalid='ignore'):
        for _ in range(steps):
            x=d.advance(); f=1-a*x*x
            if errors=='rademacher': z=2*rng.integers(2,size=replications)-1
            elif errors=='student5': z=rng.standard_t(5,size=replications)*np.sqrt(3/5)
            elif errors=='gaussian': z=rng.normal(size=replications)
            else: raise ValueError(errors)
            v=a*x*z
            loge,sign=signed_add(loge+np.log(abs(f)),sign*np.sign(f),np.log(abs(v)),np.sign(v))
    if np.isnan(loge).any() or np.isposinf(loge).any(): raise FloatingPointError('Invalid signed-log state')
    logu=loge-.5*np.log(a)
    out=dict(model='non_gaussian',errors=errors,a=a,rho=rho,replications=replications,seed=seed,steps=steps)
    for level in [.90,.95,.99]:
        accepted=logu<=np.log(norm.ppf((1+level)/2)/np.sqrt(2))
        out[f'coverage_{round(100*level)}'],out[f'mcse_{round(100*level)}']=mean_se(accepted)
    out['max_log_abs_normalized_state']=float(logu.max())
    return dict(log_abs_u=logu,sign_u=sign),out


==> anc/experiments/population_bartlett.py <==
"""Population tapered Gaussian coverage: diagnostic, not a feasible estimator."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.linalg import eigvalsh, solve_continuous_lyapunov
from scipy.stats import chi2
from .models import vector_constants


def calculate():
    c=vector_constants(); H=c['H']; V=c['V']; B=c['B']
    threshold=chi2.ppf(.95,2)
    rows=[]
    for ell in range(3,20):
        Om=H.copy()
        for k in range(1,ell+1):
            Gamma=np.linalg.matrix_power(.7*B,k)@H
            Om+=(1-k/(ell+1))*(Gamma+Gamma.T)
        Vl=solve_continuous_lyapunov(H,Om)
        lam=eigvalsh(V,Vl)
        f=lambda t:-np.expm1(-threshold/(2*(lam[0]*np.cos(t)**2+lam[1]*np.sin(t)**2)))
        integral,error=quad(f,0,2*np.pi,epsabs=1e-12,epsrel=1e-12)
        rows.append(dict(bandwidth=ell,coverage=integral/(2*np.pi),quadrature_error=error/(2*np.pi),
                         omega=Om.tolist(),V=Vl.tolist(),generalized_eigenvalues=lam.tolist()))
    return dict(target='Gaussian limit with exact H and population Bartlett-tapered score covariance',
                interpretation='Deterministic diagnostic; excludes finite-m estimation and finite-a approximation error.',
                H=H.tolist(),omega=c['omega'].tolist(),V=V.tolist(),rows=rows)


def main():
    result=calculate()
    root=Path(__file__).resolve().parents[1]
    out=root/'results/population_bartlett';out.mkdir(exist_ok=True)
    (out/'summary.json').write_text(json.dumps(result,indent=2)+'\n')
    lines=['bandwidth,coverage,coverage_error_pp,quadrature_error']
    lines += [f"{r['bandwidth']},{r['coverage']:.16g},{100*(r['coverage']-.95):.16g},{r['quadrature_error']:.16g}" for r in result['rows']]
    (out/'coverage.csv').write_text('\n'.join(lines)+'\n')
    print('Population Bartlett benchmark:',[(r['bandwidth'],r['coverage']) for r in result['rows'] if r['bandwidth'] in [3,4,6,9,13,19]])


if __name__=='__main__':main()


==> anc/experiments/run_experiments.py <==
"""Resumable experiment runner. Run from revised_paper: python -m experiments.run_experiments."""
import argparse,hashlib,json,time,platform,os
from pathlib import Path
import numpy as np
import scipy
from . import scalar_gaussian,vector_sgd,non_gaussian
from .diagnostics import gaussian_summary

ROOT=Path(__file__).resolve().parents[1]


def code_digest():
    h=hashlib.sha256()
    for p in sorted((ROOT/'experiments').glob('*.py')):
        if p.name not in ('make_figures.py','summarize.py'): h.update(p.name.encode()+p.read_bytes())
    return h.hexdigest()


def run(config):
    destination=ROOT/'results'/config['id']; destination.mkdir(parents=True,exist_ok=True)
    spec={k:v for k,v in config.items() if k not in ('id','suite')}
    receipt=destination/'metadata.json'
    if receipt.exists():
        old=json.loads(receipt.read_text())
        if old['config']!=config: raise ValueError('Existing configuration mismatch: '+config['id'])
        print('EXISTS '+config['id'],flush=True); return
    start=time.perf_counter(); kind=spec.pop('kind')
    if kind=='scalar':
        arrays,meta=scalar_gaussian.simulate(**spec)
        summary,curves=gaussian_summary(arrays,meta,bootstrap=0)
        np.savez_compressed(destination/'cdf.npz',**curves)
    elif kind=='vector': arrays,summary=vector_sgd.simulate(**spec); meta=summary.copy()
    elif kind=='errors': arrays,summary=non_gaussian.simulate(**spec); meta=summary.copy()
    else: raise ValueError(kind)
    np.savez_compressed(destination/'paths.npz',**arrays)
    (destination/'summary.json').write_text(json.dumps(summary,indent=2,allow_nan=False)+'\n')
    receipt.write_text(json.dumps(dict(config=config,simulation=meta,seconds=time.perf_counter()-start,
                      code_sha256=code_digest(),python=platform.python_version(),numpy=np.__version__,
                      scipy=scipy.__version__,bit_generator='PCG64',threads=os.getenv('OPENBLAS_NUM_THREADS')),indent=2,allow_nan=False)+'\n')
    print('DONE '+config['id']+f' {time.perf_counter()-start:.1f}s',flush=True)


if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--suite',default='all');p.add_argument('--id')
    args=p.parse_args()
    configs=json.loads((ROOT/'experiments/configs/full.json').read_text())
    for config in configs:
        if (args.suite=='all' or config['suite']==args.suite) and (not args.id or config['id']==args.id): run(config)


==> anc/experiments/scalar_gaussian.py <==
"""Exact Gaussian integration over finite histories, retaining all design paths."""
import numpy as np
from .models import ScalarDesign, history_length


def simulate(model, rho, a, replications, seed, history='growing', scale=1.0,
             nu=1.5, history_multiplier=1.0):
    rng=np.random.default_rng(seed)
    design=ScalarDesign(model,rho,replications,rng,scale,nu)
    steps=int(np.ceil(history_multiplier*history_length(a,history)))
    shorter=int(np.ceil(steps/2))
    logq=np.full(replications,-np.inf)
    logq_short=logq.copy()
    logr=logq.copy()
    logt=np.zeros(replications)
    signt=np.ones(replications,dtype=np.int8)
    expansion_count=np.zeros(replications,dtype=np.int64)
    max_log_factor=np.full(replications,-np.inf)
    # Last half-learning-time pair for bounded OU finite-dimensional diagnostics.
    lag_steps=int(np.ceil(.5/a))
    saved_q=None
    pair_logt=np.zeros(replications)
    pair_signt=np.ones(replications,dtype=np.int8)
    pair_noise=np.full(replications,-np.inf)
    with np.errstate(divide='ignore'):
        for i in range(steps):
            x=design.advance()
            h=x*x
            factor=1-a*h
            logf=np.log(np.abs(factor))
            logh=np.log(h)
            logq=np.logaddexp(2*logf+logq,2*np.log(a)+logh)
            logr=np.logaddexp(2*logf+logr,2*np.log(a)+2*logh)
            logt+=logf
            signt*=np.sign(factor).astype(np.int8)
            expansion_count+=np.abs(factor)>1
            max_log_factor=np.maximum(max_log_factor,logf)
            if i>=steps-shorter:
                logq_short=np.logaddexp(2*logf+logq_short,2*np.log(a)+logh)
            if i==steps-lag_steps-1:
                saved_q=logq.copy()
            if i>=steps-lag_steps:
                pair_logt+=logf
                pair_signt*=np.sign(factor).astype(np.int8)
                pair_noise=np.logaddexp(2*logf+pair_noise,2*np.log(a)+logh)
    for v in (logq,logq_short,logr,logt):
        if not np.isfinite(v).all():
            raise FloatingPointError('Nonfinite scalar path; no paths were removed.')
    arrays=dict(logq=logq,logq_short=logq_short,logr=logr,log_abs_t=logt,
                sign_t=signt,last_x=x,expansion_count=expansion_count,
                max_log_factor=max_log_factor,logq_pair=saved_q,
                pair_log_abs_t=pair_logt,pair_sign_t=pair_signt,pair_noise_logq=pair_noise)
    metadata=dict(model=model,rho=rho,a=a,replications=replications,seed=seed,
                  history=history,history_multiplier=history_multiplier,
                  steps=steps,shorter_steps=shorter,pair_lag=lag_steps*a,
                  constants=design.constants,scale=scale,nu=nu)
    return arrays,metadata


==> anc/experiments/summarize.py <==
"""Pool the two prespecified refresh seeds, bootstrap independent design paths."""
import json,csv
from pathlib import Path
import numpy as np
from .diagnostics import gaussian_summary

ROOT=Path(__file__).resolve().parents[1]


def main():
    pooled=ROOT/'results/pooled';pooled.mkdir(exist_ok=True)
    for rho in [0.,.7,.9]:
        for a in [.04,.02,.01,.005,.0025]:
            label=f'refresh_r{rho:g}_a{a:g}'
            destination=pooled/label;destination.mkdir(exist_ok=True)
            if (destination/'summary.json').exists():continue
            parts=[];metas=[]
            for s in [0,1]:
                folder=ROOT/'results'/f'{label}_s{s}'
                parts.append(dict(np.load(folder/'paths.npz')))
                metas.append(json.loads((folder/'metadata.json').read_text())['simulation'])
            arrays={k:np.concatenate([part[k] for part in parts]) for k in parts[0]}
            meta=metas[0].copy();meta['replications']=len(arrays['logq'])
            summary,curves=gaussian_summary(arrays,meta,bootstrap=399,seed=990000+int(1000*rho)+int(10000*a))
            summary['simulation_seeds']=[m['seed'] for m in metas]
            summary['analysis']='399 whole-replication multinomial bootstrap samples; full 1601-point grid'
            (destination/'summary.json').write_text(json.dumps(summary,indent=2,allow_nan=False)+'\n')
            np.savez_compressed(destination/'cdf.npz',**curves)
            print('POOLED '+label,flush=True)
    summaries=[]
    for p in sorted((ROOT/'results').glob('*/summary.json')):summaries.append(json.loads(p.read_text()))
    for p in sorted(pooled.glob('*/summary.json')):summaries.append(json.loads(p.read_text()))
    keys=sorted(set().union(*(s.keys() for s in summaries)))
    with (ROOT/'results/all_summaries.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=keys);w.writeheader();w.writerows(summaries)


if __name__=='__main__':main()


==> anc/experiments/test_direct_evidence.py <==
"""Focused checks for density crossings, full TV and history-corrected inference."""
import numpy as np
import warnings
from scipy.integrate import quad
from scipy.stats import norm
from .direct_evidence import mixture_tv, mixture_tv_log


def main():
    for v in [.2, .5, .50001, .8, 3.]:
        result,_=mixture_tv(np.full(50,v), .5)
        if v == .5:
            expected=0.
        else:
            crossing=np.sqrt(np.log(v/.5)/(1/.5-1/v))
            expected=2*abs(norm.cdf(crossing/np.sqrt(v))-norm.cdf(crossing/np.sqrt(.5)))
        assert abs(result['tv']-expected)<1e-11, (v,result,expected)
    for variances, reference in [(np.array([.3,.5,1.,3.]), .65), (np.array([.49,.52,.51]), .505)]:
        result,_=mixture_tv(variances, reference)
        integral,error=quad(lambda x:abs(np.mean(norm.pdf(x,scale=np.sqrt(variances)))-norm.pdf(x,scale=np.sqrt(reference))),
                            0, result['integration_limit'], points=result['crossings'],epsabs=1e-12)
        assert abs(result['tv']-integral)<1e-10
        refined,_=mixture_tv(variances,reference,tail_tolerance=1e-15)
        assert abs(result['tv']-refined['tv'])<1e-11
    one,_=mixture_tv([.55,.7,1.2],.5,[.3,.4,.3])
    two,_=mixture_tv([.25,2.],1.,[.8,.2])
    assert len(one['crossings'])==1 and len(two['crossings'])==2
    D=lambda x:.8*norm.cdf(x/.5)+.2*norm.cdf(x/np.sqrt(2))-norm.cdf(x)
    assert abs(two['tv']-2*sum(abs(D(x)) for x in two['crossings']))<1e-11
    mean_conditional=.8*mixture_tv([.25],1.)[0]['tv']+.2*mixture_tv([2.],1.)[0]['tv']
    assert mean_conditional-two['tv']>.05  # mixture TV is not mean conditional TV
    with warnings.catch_warnings():
        warnings.simplefilter('error')
        # Exactly (1-epsilon)*reference + epsilon*wide Gaussian, whose TV is
        # epsilon times the Gaussian-pair TV; positive rare paths are retained.
        huge,_=mixture_tv([.5,1e300],.5,[.999,.001])
        assert abs(huge['tv']-.001)<1e-12
        zero,_=mixture_tv([.5,1e300],.5,[1.,0.])
        assert zero['tv']==0
        for lv in [-2000.,2000.]:
            extreme,_=mixture_tv_log([lv],0.)
            assert abs(extreme['tv']-1)<1e-12
        for shift in [-2000.,2000.]:
            scaled,_=mixture_tv_log(np.log([.25,2.])+shift,shift,[.8,.2])
            assert abs(scaled['tv']-two['tv'])<1e-11
        # A crossing at zero is a boundary, not an extra positive sign interval.
        weight=(1-1/np.sqrt(2))/(2-1/np.sqrt(2))
        edge,_=mixture_tv([.25,2.],1.,[weight,1-weight])
        direct=quad(lambda x:abs(weight*norm.pdf(x,scale=.5)+(1-weight)*norm.pdf(x,scale=np.sqrt(2))-norm.pdf(x)),
                    0,np.inf,epsabs=1e-11,limit=200)[0]
        assert abs(edge['tv']-direct)<1e-9
    for v,ref,w in [([.5],np.inf,None),([.5],np.nan,None),([],1.,None),([.5],1.,[np.nan])]:
        try: mixture_tv(v,ref,w)
        except ValueError: pass
        else: raise AssertionError('Invalid input accepted')
    # A short noncommuting-free path: explicit coefficients versus recursion.
    x=np.array([.7,1.1,-.5]);z=np.array([.2,-.4,1.]);a=.04
    e=1.;T=1.;Q=0.
    for xi,zi in zip(x,z):
        f=1-a*xi*xi;e=f*e+a*xi*zi;T*=f;Q=f*f*Q+a*a*xi*xi
    weights=np.array([a*x[k]*np.prod(1-a*x[k+1:]**2) for k in range(len(x))])
    assert np.allclose(e-T, weights@z)
    assert np.allclose(Q,weights@weights)
    print('TV analytic/quadrature, one/two/boundary crossings, extreme scales, input validation and startup identity checks passed.')


if __name__=='__main__':main()


==> anc/experiments/test_numerics.py <==
"""Algebra and numerical representation checks; no empirical result is a proof."""
import unittest
import numpy as np
from .non_gaussian import signed_add
from .vector_sgd import residual_hac,lyapunov_batch
from .models import vector_constants,logweibull_constants
from .scalar_gaussian import simulate
from .diagnostics import gaussian_summary


class Numerics(unittest.TestCase):
    def test_signed_log(self):
        rng=np.random.default_rng(18)
        u=rng.normal(size=1000)*np.exp(rng.uniform(-100,100,1000))
        v=rng.normal(size=1000)*np.exp(rng.uniform(-100,100,1000))
        log,sign=signed_add(np.log(abs(u)),np.sign(u),np.log(abs(v)),np.sign(v))
        np.testing.assert_allclose(sign*np.exp(log),u+v,rtol=3e-14)
        log,sign=signed_add(np.array([1000.,1000.]),np.array([1.,1.]),np.array([1000.,999.]),np.array([-1.,-1.]))
        self.assertTrue(np.isneginf(log[0]));self.assertEqual(sign[0],0)
        self.assertAlmostEqual(log[1],1000+np.log1p(-np.exp(-1)))

    def test_noncommuting_telescoping(self):
        rng=np.random.default_rng(12); a=.07; T=np.eye(3); Q=np.zeros((3,3)); R=Q.copy()
        xs=rng.normal(size=(100,3))
        for x in xs:
            H=np.outer(x,x); A=np.eye(3)-a*H
            T=A@T; Q=A@Q@A.T+a*a*H;R=A@R@A.T+a*a*H@H
        np.testing.assert_allclose(2*Q/a,np.eye(3)-T@T.T+R,atol=4e-15)
        Qdirect=np.zeros((3,3));P=np.eye(3)
        for x in xs[::-1]:
            H=np.outer(x,x);Qdirect+=a*a*P@H@P.T;P=P@(np.eye(3)-a*H)
        np.testing.assert_allclose(Q,Qdirect,atol=5e-16)
        beta=np.array([1.,-2.,.5]);b0=np.array([4.,1.,-1.]);b=b0.copy()
        for x in xs:b+=a*x*(x@beta-x@b)
        np.testing.assert_allclose(b-T@b0,(np.eye(3)-T)@beta,atol=4e-15)

    def test_scalar_gaussian_identity(self):
        ar,meta=simulate('refresh',.7,.04,500,91)
        q=np.exp(ar['logq']);r=np.exp(ar['logr']);T=np.exp(ar['log_abs_t'])
        np.testing.assert_allclose(2*q/.04,1-T*T+r,atol=2e-14)
        np.testing.assert_allclose(q,np.exp(2*ar['pair_log_abs_t']+ar['logq_pair'])+np.exp(ar['pair_noise_logq']),rtol=5e-15)
        summary,_=gaussian_summary(ar,meta,grid_points=101,bootstrap=9)
        self.assertGreater(summary['coverage_95_baseline'],.8)

    def test_lyapunov_and_bartlett(self):
        c=vector_constants();np.testing.assert_allclose(c['H']@c['V']+c['V']@c['H'],c['omega'],atol=2e-15)
        self.assertAlmostEqual(c['lagzero_limit'],.7600972799982032,places=10)
        rng=np.random.default_rng(171);x=rng.normal(size=(5,101,2));z=rng.normal(size=(5,101))
        H,O,V=residual_hac(x,z,4)
        self.assertGreater(np.linalg.eigvalsh(O).min(),0)
        np.testing.assert_allclose(H@V+V@H,O,atol=2e-15)

    def test_logweibull_moments(self):
        c=logweibull_constants(.7,.5)
        self.assertGreater(c['raw_fourth'],c['raw_second']**2)
        self.assertLess(max(e/m for e,m in zip(c['quadrature_errors'][1:],c['innovation_moments'][1:])),1e-8)


if __name__=='__main__':unittest.main()


==> anc/experiments/tv_sampling_diagnostic.py <==
"""Split-replication sensitivity of the empirical Gaussian-mixture TV.

Uses both saved seeds, with no new simulated observations. Unlike the existing
half-history diagnostic, this splits independent replications, not time.
The distance between two mixtures is integrated directly; the two-crossing
property of a mixture versus one Gaussian is not assumed for two mixtures.
"""
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.integrate import quad
from scipy.stats import norm

from .direct_evidence import mixture_tv_log

ROOT = Path(__file__).resolve().parents[1]


def split_mixture_tv(logv0, logv1):
    """Two symmetric mixture densities: TV is their positive-half L1 distance.

    Integrate in standardized coordinates with a shared scale. An explicit
    Gaussian tail bound controls the omitted integral. Adaptive quadrature is
    checked independently by splitting the interval into 32 equal panels.
    This check is designed for the finite log-variance ranges in these saved
    refresh configurations, not a generic extreme-tail integrator.
    """
    joined = np.concatenate([logv0, logv1])
    if not np.all(np.isfinite(joined)) or np.ptp(joined) > 100:
        raise ValueError('Diagnostic requires finite, moderate log-variance range')
    scale = float(np.median(joined))
    sd0, sd1 = np.exp(.5 * (logv0-scale)), np.exp(.5 * (logv1-scale))
    upper = max(sd0.max(), sd1.max()) * norm.isf(5e-14)
    c0, c1 = 1 / (np.sqrt(2*np.pi)*sd0), 1 / (np.sqrt(2*np.pi)*sd1)
    p0, p1 = .5 / sd0**2, .5 / sd1**2

    def difference(x):
        return abs(float(np.mean(c0*np.exp(-x*x*p0))-np.mean(c1*np.exp(-x*x*p1))))

    value, error = quad(difference, 0., upper, epsabs=1e-12, epsrel=1e-11, limit=300)
    grid = np.linspace(0., upper, 33)
    panels = [quad(difference, l, r, epsabs=3e-14, epsrel=1e-11, limit=100)
              for l, r in zip(grid[:-1], grid[1:])]
    check = sum(v for v, _ in panels)
    tail = float(np.mean(norm.sf(upper/sd0))+np.mean(norm.sf(upper/sd1)))
    assert abs(value-check) < 1e-10
    assert error < 1e-10 and sum(e for _, e in panels) < 1e-10 and tail < 1e-12
    return dict(tv=value, panel_check=check, quadrature_error=error,
                panel_error=sum(e for _, e in panels), tail_bound=tail)


def main():
    rows = []
    inputs = {}
    for rho in [0., .7, .9]:
        for a in [.04, .02, .01, .005, .0025]:
            variances = []
            for seed in [0, 1]:
                path = ROOT/'results'/f'refresh_r{rho:g}_a{a:g}_s{seed}'/'paths.npz'
                inputs[path.relative_to(ROOT).as_posix()] = hashlib.sha256(path.read_bytes()).hexdigest()
                with np.load(path) as data:
                    variances.append(data['logq'] - np.log(a))
            split = split_mixture_tv(*variances)
            row = dict(rho=rho, a=a, replications_per_half=len(variances[0]), split_tv=split)
            for method, reference in [('baseline', .5), ('corrected', (1+1.5*a)/2)]:
                pooled = mixture_tv_log(np.concatenate(variances), np.log(reference))[0]
                halves = [mixture_tv_log(v, np.log(reference))[0]['tv'] for v in variances]
                gap = float(np.mean(halves)-pooled['tv'])
                assert gap > -1e-12
                row[method] = dict(pooled_tv=pooled['tv'], half_tvs=halves,
                                   average_half_minus_pooled=gap,
                                   split_to_pooled_ratio=split['tv']/pooled['tv'])
            rows.append(row)
            print(rho, a, 'split', split['tv'], 'corrected', row['corrected']['pooled_tv'],
                  'ratio', row['corrected']['split_to_pooled_ratio'], flush=True)
    result = dict(
        protocol='All 15 refresh configurations; the two original independent seeds define the split.',
        interpretation='Descriptive sampling sensitivity, not a confidence bound or an unbiased TV estimator. '
                       'Convexity implies upward plug-in bias in expectation. A single split does not bound that bias.',
        rows=rows, input_sha256=inputs)
    path = ROOT/'results/direct_evidence/sampling_diagnostic.json'
    path.write_text(json.dumps(result, indent=2)+'\n', encoding='utf-8')


if __name__ == '__main__':
    main()


==> anc/experiments/validate_direct_evidence.py <==
"""Recalculate direct-TV outputs from saved histories and actual SGD endpoints."""
import hashlib
import json
import platform
from pathlib import Path
import numpy as np
import scipy
from scipy.stats import norm, t
from .direct_evidence import mixture_tv_log

ROOT = Path(__file__).resolve().parents[1]


def main():
    out = ROOT/'results/direct_evidence'
    refresh = json.loads((out/'refresh.json').read_text())['rows']
    startup = json.loads((out/'startup.json').read_text())['rows']
    report = dict(refresh_configurations=len(refresh), startup_configurations=2,
                  actual_startup_independent_trajectories=96000,
                  startup_endpoints_per_trajectory=5, refreshed_histories_are_reused=True,
                  tv_recalculation_max_difference=0., tail_bound_max=0.,
                  half_history_tv_difference_max=0., split_seed_tv_difference_max=0.,
                  bootstrap_to_linearized_sd_ratios=[],
                  startup_coverage_max_standard_errors_from_nominal=0.)
    assert len(refresh) == 15 and len(startup) == 10
    for r in refresh:
        a, rho = r['a'], r['rho']
        with np.load(ROOT/f'results/refresh_r{rho:g}_a{a:g}_s0/paths.npz') as d0, \
             np.load(ROOT/f'results/refresh_r{rho:g}_a{a:g}_s1/paths.npz') as d1:
            logq = np.concatenate([d0['logq'], d1['logq']])
            ratios = np.exp(np.concatenate([d0['logr'], d1['logr']])-np.log(a))
        assert len(logq) == r['histories'] == 24000
        assert abs(np.median(ratios)-r['correction_quantiles']['q50']) < 1e-12
        assert abs(np.mean(abs(ratios-1.5)>.5)-r['probability_deviation_gt_half']) < 1e-15
        for name, reference in [('baseline', .5), ('corrected', (1+1.5*a)/2)]:
            saved = r[name]
            calculated, _ = mixture_tv_log(logq-np.log(a), np.log(reference))
            report['tv_recalculation_max_difference'] = max(report['tv_recalculation_max_difference'],
                                                           abs(calculated['tv']-saved['tv']))
            report['tail_bound_max'] = max(report['tail_bound_max'], saved['tail_bound'])
            report['half_history_tv_difference_max'] = max(report['half_history_tv_difference_max'],
                                                           abs(saved['tv']-saved['half_history_tv']))
            report['split_seed_tv_difference_max'] = max(report['split_seed_tv_difference_max'],
                                                         abs(saved['seed_estimates'][0]-saved['seed_estimates'][1]))
            assert abs(saved['tv_over_a']-saved['tv']/a) < 1e-15
            if 'bootstrap_sd' in saved:
                ratio = saved['bootstrap_sd']/saved['linearized_mcse']
                report['bootstrap_to_linearized_sd_ratios'].append(dict(rho=rho,a=a,method=name,ratio=ratio))
                assert .7 < ratio < 1.3
        assert r['corrected']['tv'] < r['baseline']['tv']
    assert report['tv_recalculation_max_difference'] < 1e-12
    assert report['tail_bound_max'] < 1e-13
    for a in [.04, .01]:
        with np.load(out/f'startup/a{a:g}.npz') as d:
            assert len(d['calibration_variance']) == 48000
            assert all(np.isfinite(d[k]).all() for k in d.files)
            for r in [v for v in startup if v['a']==a]:
                step = r['steps']; variance = d[f'{step}_variance']
                product = d[f'{step}_product']; error = d[f'{step}_error']
                center = (error-product)/(1-product)
                radii = dict(naive=np.full(48000,norm.ppf(.975)*np.sqrt(a/2)),
                             known=norm.ppf(.975)*np.sqrt(variance)/abs(1-product),
                             estimated=t.ppf(.975,64)*np.sqrt(variance*d['calibration_variance'])/abs(1-product))
                for name, radius in radii.items():
                    hits = abs(error if name=='naive' else center) <= radius
                    assert np.array_equal(hits, d[f'{step}_{name}_hit'])
                    assert np.allclose(2*radius,d[f'{step}_{name}_width'],rtol=1e-14)
                    assert abs(hits.mean()-r[name]['coverage']) < 1e-15
                    assert abs(hits.std(ddof=1)/np.sqrt(48000)-r[name]['mcse']) < 1e-15
                    for key,value in zip(['q10','q50','q90'],np.quantile(2*radius,[.1,.5,.9])):
                        assert np.isclose(value,r[name]['width_quantiles'][key],rtol=1e-14)
                    if name != 'naive':
                        z = abs(r[name]['coverage']-.95)/r[name]['mcse']
                        report['startup_coverage_max_standard_errors_from_nominal'] = max(
                            report['startup_coverage_max_standard_errors_from_nominal'],z)
                        assert z < 5
    report['software'] = dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__)
    report['source_sha256_at_validation'] = {
        p.name:hashlib.sha256(p.read_bytes()).hexdigest()
        for p in [ROOT/'experiments/direct_evidence.py',ROOT/'experiments/models.py',Path(__file__)]}
    report['saved_data_sha256'] = {p.relative_to(ROOT).as_posix():hashlib.sha256(p.read_bytes()).hexdigest()
                                  for p in sorted(out.rglob('*')) if p.suffix in ['.npz','.json'] and p.name!='acceptance.json'}
    (out/'acceptance.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps({k:v for k,v in report.items() if k not in ['source_sha256_at_validation','saved_data_sha256']},indent=2))


if __name__ == '__main__':
    main()


==> anc/experiments/vector_sgd.py <==
"""Noncommuting vector recursion and feasible residual-Bartlett inference."""
import numpy as np
from scipy.stats import chi2
from .models import vector_constants, history_length
from .diagnostics import mean_se


def lyapunov_batch(H, omega):
    d,U=np.linalg.eigh(H)
    middle=np.swapaxes(U,1,2)@omega@U
    return U@(middle/(d[:,:,None]+d[:,None,:]))@np.swapaxes(U,1,2)


def residual_hac(x,z,bandwidth):
    n,m,p=x.shape
    H=np.einsum('nmi,nmj->nij',x,x)/m
    beta=np.linalg.solve(H,np.einsum('nmi,nm->ni',x,z)[...,None]/m)[...,0]
    score=x*(z-np.einsum('nmi,ni->nm',x,beta))[:,:,None]
    score-=score.mean(axis=1,keepdims=True)
    omega=np.einsum('nmi,nmj->nij',score,score)/m
    for k in range(1,bandwidth+1):
        gamma=np.einsum('nmi,nmj->nij',score[:,k:],score[:,:-k])/m
        omega+=(1-k/(bandwidth+1))*(gamma+gamma.transpose(0,2,1))
    return H,omega,lyapunov_batch(H,omega)


def simulate(a,replications,seed,history='growing',calibration=0,batch_size=512):
    c=vector_constants(); rng=np.random.default_rng(seed)
    steps=history_length(a,history,c['min_eigenvalue'])
    Lx=np.linalg.cholesky(c['raw_H']); Le=np.linalg.cholesky(c['noise_cov'])
    ends=[]; short_ends=[]; estimates={}
    sample_sizes=([2048,calibration] if calibration>2048 else [calibration]) if calibration else []
    for first in range(0,replications,batch_size):
        size=min(batch_size,replications-first)
        x=rng.normal(size=(size,2))@Lx.T; z=rng.normal(size=size)
        e=np.zeros((size,2)); short=e.copy()
        if calibration:
            xc=np.empty((size,calibration,2)); zc=np.empty((size,calibration))
        for i in range(calibration+steps):
            x=x@c['B'].T+rng.normal(size=(size,2))@Le.T
            z=.7*z+np.sqrt(1-.7**2)*rng.normal(size=size)
            xn=x*c['scale']
            e+=a*xn*(z-np.einsum('ni,ni->n',xn,e))[:,None]
            if i>=calibration+steps-int(np.ceil(steps/2)):
                short+=a*xn*(z-np.einsum('ni,ni->n',xn,short))[:,None]
            if i<calibration: xc[:,i]=xn; zc[:,i]=z
        if not np.isfinite(e).all():
            raise FloatingPointError('Vector overflow: all paths retained; experiment stopped.')
        ends.append(e/np.sqrt(a)); short_ends.append(short/np.sqrt(a))
        for m in sample_sizes:
            for multiplier in [.5,1.,2.]:
                bandwidth=max(1,int(np.floor(multiplier*m**.25)))
                key=f'm{m}_l{bandwidth}'
                H,omega,V=residual_hac(xc[:,-m:],zc[:,-m:],bandwidth)
                estimates.setdefault(key,[]).append(V)
    u=np.concatenate(ends); arrays={'u':u,'u_short':np.concatenate(short_ends)}
    out=dict(model='vector',a=a,replications=replications,seed=seed,history=history,
             steps=steps,calibration=calibration,batch_size=batch_size,
             H=c['H'].tolist(),omega=c['omega'].tolist(),V=c['V'].tolist(),
             lagzero_limit=float(c['lagzero_limit']),
             paired_history_max_difference=float(np.max(abs(u-arrays['u_short']))))
    for name,V in [('oracle',c['V']),('lagzero',np.eye(2)/2)]:
        stat=np.einsum('ni,ij,nj->n',u,np.linalg.inv(V),u)
        out[name+'_coverage'],out[name+'_mcse']=mean_se(stat<=chi2.ppf(.95,2))
    for name,parts in estimates.items():
        V=np.concatenate(parts); arrays[name]=V
        good=np.linalg.eigvalsh(V).min(axis=1)>0
        accepted=np.zeros(replications,dtype=bool)
        stat=np.einsum('ni,nij,nj->n',u[good],np.linalg.inv(V[good]),u[good])
        accepted[good]=stat<=chi2.ppf(.95,2)
        out[name+'_coverage'],out[name+'_mcse']=mean_se(accepted)
        out[name+'_failures']=int(np.sum(~good))
        out[name+'_median_area_ratio']=float(np.median(np.sqrt(np.linalg.det(V[good])/np.linalg.det(c['V']))))
        out[name+'_median_relative_V_error']=float(np.median(np.linalg.norm(V-c['V'],axis=(1,2))/np.linalg.norm(c['V'])))
    return arrays,out


==> anc/requirements-lock.txt <==
contourpy==1.4.0
cycler==0.12.1
fonttools==4.65.0
kiwisolver==1.5.1
matplotlib==3.10.8
numpy==2.3.5
packaging==26.3
pillow==12.3.0
pyparsing==3.3.2
python-dateutil==2.9.0.post0
scipy==1.17.0
six==1.17.0


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8


==> anc/results/all_summaries.csv <==
H,V,a,analysis,batch_size,bootstrap_replications,bootstrap_seed,calibration,cdf_simultaneous_band_95,cf_1_-1,cf_1_-1_mcse,cf_1_-1_target,cf_1_1,cf_1_1_mcse,cf_1_1_target,cf_2_0.5,cf_2_0.5_mcse,cf_2_0.5_target,coverage_90,coverage_90_baseline,coverage_90_cold_start,coverage_90_corrected,coverage_95,coverage_95_baseline,coverage_95_cold_start,coverage_95_corrected,coverage_99,coverage_99_baseline,coverage_99_cold_start,coverage_99_corrected,errors,expansion_steps,grid_dK_baseline,grid_dK_baseline_lower95,grid_dK_baseline_over_a,grid_dK_baseline_upper95,grid_dK_corrected,grid_dK_corrected_lower95,grid_dK_corrected_over_a,grid_dK_corrected_upper95,history,lagzero_coverage,lagzero_limit,lagzero_mcse,m2048_l13_coverage,m2048_l13_failures,m2048_l13_mcse,m2048_l13_median_area_ratio,m2048_l13_median_relative_V_error,m2048_l3_coverage,m2048_l3_failures,m2048_l3_mcse,m2048_l3_median_area_ratio,m2048_l3_median_relative_V_error,m2048_l6_coverage,m2048_l6_failures,m2048_l6_mcse,m2048_l6_median_area_ratio,m2048_l6_median_relative_V_error,m8192_l19_coverage,m8192_l19_failures,m8192_l19_mcse,m8192_l19_median_area_ratio,m8192_l19_median_relative_V_error,m8192_l4_coverage,m8192_l4_failures,m8192_l4_mcse,m8192_l4_median_area_ratio,m8192_l4_median_relative_V_error,m8192_l9_coverage,m8192_l9_failures,m8192_l9_mcse,m8192_l9_median_area_ratio,m8192_l9_median_relative_V_error,max_log_Q_over_a,max_log_abs_normalized_state,max_normalized_startup_mean,mcse_90,mcse_90_baseline,mcse_90_cold_start,mcse_90_corrected,mcse_95,mcse_95_baseline,mcse_95_cold_start,mcse_95_corrected,mcse_99,mcse_99_baseline,mcse_99_cold_start,mcse_99_corrected,median_R_over_a,model,omega,oracle_coverage,oracle_mcse,paired_history_grid_difference,paired_history_max_difference,paths_with_expansion,q90_R_over_a,q99_R_over_a,replications,rho,scale,seed,simulation_seeds,steps,width_90_baseline,width_90_corrected,width_95_baseline,width_95_corrected,width_99_baseline,width_99_corrected
,,0.0025,,,,,,,,,,,,,,,,0.8971666666666667,,,,0.9515833333333333,,,,0.9899166666666667,,,,gaussian,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.221785388689591,,0.002772879486345297,,,,0.0019595138161873932,,,,0.0009120714334470524,,,,,non_gaussian,,,,,,,,,12000,0.7,,820002,,28719,,,,,,
,,0.01,,,,,,,,,,,,,,,,0.8956666666666667,,,,0.9459166666666666,,,,0.98925,,,,gaussian,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.094324068453232,,0.002790694012576452,,,,0.002064836352233319,,,,0.0009414228494226799,,,,,non_gaussian,,,,,,,,,12000,0.7,,820001,,4242,,,,,,
,,0.04,,,,,,,,,,,,,,,,0.89075,,,,0.9446666666666667,,,,0.9879166666666667,,,,gaussian,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0359587182668304,,0.0028478434488853335,,,,0.0020871813505608005,,,,0.0009974267412109759,,,,,non_gaussian,,,,,,,,,12000,0.7,,820000,,600,,,,,,
,,0.0025,,,,,,,,,,,,,,,,0.89925,,,,0.9525833333333333,,,,0.9915,,,,rademacher,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0424356937411565,,0.002747832298411789,,,,0.0019401909427034718,,,,0.0008380757906772174,,,,,non_gaussian,,,,,,,,,12000,0.7,,820102,,28719,,,,,,
,,0.01,,,,,,,,,,,,,,,,0.8980833333333333,,,,0.951,,,,0.9906666666666667,,,,rademacher,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.9416029061554458,,0.0027619028438973813,,,,0.0019706784697499304,,,,0.0008778284193088822,,,,,non_gaussian,,,,,,,,,12000,0.7,,820101,,4242,,,,,,
,,0.04,,,,,,,,,,,,,,,,0.8879166666666667,,,,0.9443333333333334,,,,0.9915833333333334,,,,rademacher,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0542936501976443,,0.002879944354232469,,,,0.00209308922232549,,,,0.0008339925025833693,,,,,non_gaussian,,,,,,,,,12000,0.7,,820100,,600,,,,,,
,,0.0025,,,,,,,,,,,,,,,,0.8955833333333333,,,,0.949,,,,0.9896666666666667,,,,student5,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0975132528399891,,0.0027916784058043273,,,,0.0020083789812128786,,,,0.0009231922804207774,,,,,non_gaussian,,,,,,,,,12000,0.7,,820202,,28719,,,,,,
,,0.01,,,,,,,,,,,,,,,,0.8965833333333333,,,,0.9463333333333334,,,,0.9868333333333333,,,,student5,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1327045775220455,,0.0027798289391488514,,,,0.002057320022935022,,,,0.0010406083325494968,,,,,non_gaussian,,,,,,,,,12000,0.7,,820201,,4242,,,,,,
,,0.04,,,,,,,,,,,,,,,,0.88875,,,,0.9406666666666667,,,,0.9845,,,,student5,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.1702979796230681,,0.0028705643701747814,,,,0.0021567247612716057,,,,0.0011277197402950142,,,,,non_gaussian,,,,,,,,,12000,0.7,,820200,,600,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.0025,,512,,,8192,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,growing,0.7616666666666667,0.760097279998203,0.0055009213726960335,0.936,0,0.003160010170455083,0.9157971285559781,0.14991212902019732,0.912,0,0.0036576262390997285,0.7935466006437604,0.2457319982474625,0.9298333333333333,0,0.003297832147851852,0.8694970352821376,0.16889692666177158,0.9438333333333333,0,0.0029726758154824695,0.9523808220005943,0.08579723953130494,0.923,0,0.0034419676335198687,0.8389309157824436,0.19201377060790242,0.9378333333333333,0,0.003117469348616005,0.9151379164485349,0.10862660733279114,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9523333333333334,0.0027508217734580364,,2.1094237467877974e-15,,,,6000,,,720002,,46523,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.01,,512,,,8192,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,growing,0.7661666666666667,0.760097279998203,0.005464814265683602,0.9391666666666667,0,0.0030860482439157436,0.9193087507663522,0.1510728690291509,0.9123333333333333,0,0.003651359441997754,0.7942164741107749,0.24508173993515758,0.9298333333333333,0,0.003297832147851852,0.871472886729957,0.16854369266401284,0.945,0,0.0029434578289258898,0.9530505041059658,0.08610304738337947,0.9226666666666666,0,0.003448786816147386,0.8402337437606078,0.19153620229513205,0.9381666666666667,0,0.0031096527716821445,0.9168583584776104,0.10836128072064245,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9535,0.00271861303047496,,7.14615788766082e-09,,,,6000,,,720001,,6872,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.04,,512,,,8192,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,growing,0.776,0.760097279998203,0.005382889179240642,0.936,0,0.003160010170455083,0.9198600711742402,0.14805005850959801,0.9131666666666667,0,0.00363562290191196,0.7925631655955834,0.24562893414184564,0.9273333333333333,0,0.003351553250146634,0.8707742625471546,0.16776892053195036,0.9411666666666667,0,0.003038124487865992,0.9535586270341782,0.08512309073625329,0.9235,0,0.0034317033328403316,0.8404645791455235,0.19128024170096802,0.9355,0,0.003171482521402873,0.9170330869343688,0.1080654293307435,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9491666666666667,0.0028359991903784514,,0.00037460483383511267,,,,6000,,,720000,,972,,,,,,
,,0.0025,,,,,,,0.8211021479546073,6.508797525633883e-05,0.8214085486138427,0.44743629721500633,3.541003013931188e-05,0.44786414968806015,0.2547401707943666,2.0196322039946133e-05,0.2551853003049759,,0.8997618950061281,0.8997618950061281,0.9000002035514778,,0.9498391569259648,0.9498391569259648,0.9500001370948654,,0.989947650584379,0.989947650584379,0.9900000442946821,,0,0.00016970688243439502,,0.06788275297375801,,1.45726086975273e-07,,5.82904347901092e-05,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6868615881729863,,4.604128478263804e-30,,1.6127286357614662e-07,1.6127286357614088e-07,1.6108027981772388e-07,,1.0901885263774897e-07,1.0901885263775215e-07,1.088019863565974e-07,,3.554396176132098e-08,3.554396176132228e-08,3.540385182366173e-08,0.5562855472257736,logweibull,,,,0.0,,0,0.6041999737714785,0.6807447518610156,12000,0.7,0.5,,,28719,0.11630871536766738,0.11639038844701143,0.13859038243496777,0.13868770191154486,0.18213863677184494,0.18226653624425904
,,0.01,,,,,,,0.8204921640347249,0.00012721057714444286,0.8214085486138427,0.4459875105087717,6.85821474726093e-05,0.44786414968806015,0.2533158152704261,3.9196283137552096e-05,0.2551853003049759,,0.8990510703956969,0.8990510703956969,0.9000039849431198,,0.9493582117896412,0.9493582117896411,0.9500026758774275,,0.9897904965756946,0.9897904965756946,0.9900008581089939,,0,0.0006751209809258141,,0.06751209809258141,,2.865682597164021e-06,,0.0002865682597164021,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6778143036435704,,1.889954693551364e-17,,1.0538055472732633e-06,1.0538055472732787e-06,1.0488105054558483e-06,,7.141778066325528e-07,7.141778066325597e-07,7.0854212033562e-07,,2.3430982162990923e-07,2.343098216298969e-07,2.306550539070502e-07,0.5481052465283038,logweibull,,,,2.6469779601696886e-23,,0,0.6390354216582523,0.7867931744786822,12000,0.7,0.5,,,4242,0.23261743073533475,0.23327012907745936,0.27718076486993554,0.2779585029144473,0.3642772735436899,0.3652993945935357
,,0.04,,,,,,,0.8118569000337232,0.0002380755396992939,0.8164907250672365,0.44354629853943833,0.00012451553915948733,0.4505616902643299,0.24957639911827678,7.175270597940883e-05,0.2567223125943491,,0.8962065081948567,0.8962065081948564,0.9000128654473345,,0.947421627849717,0.9474216278497168,0.9500079619453761,,0.9891479586807678,0.9891479586807678,0.990002002945752,,0,0.002679105237129331,,0.06697763092823328,,1.0356818283013824e-05,,0.0002589204570753456,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.606335404503695,,1.6930125273168885e-09,,7.472530674996636e-06,7.472530674996642e-06,7.336334779665018e-06,,5.131402104734738e-06,5.131402104734736e-06,4.975871842483856e-06,,1.739489972931928e-06,1.7394899729319254e-06,1.6361947362386959e-06,0.5361108414535449,logweibull,,,,4.9574788718587115e-12,,0,0.6874806735069137,0.9843278224995854,12000,0.7,0.5,,,600,0.4652348614706695,0.4704347148480157,0.5543615297398711,0.5605575372006543,0.7285545470873798,0.7366974811965686
,,0.0025,,,,,,,0.8226983498577845,0.00028342184571638815,0.8214085486138427,0.44546012501884413,0.00016792769971224746,0.44786414968806015,0.253164787625177,0.00010202289502820421,0.2551853003049759,,0.8990539639706816,0.8990539639706814,0.9035624236203633,,0.9493143628423598,0.9493143628423598,0.9523442273091186,,0.9896950829421758,0.9896950829421758,0.9906694162324714,,496,0.0006295012188758387,,0.25180048755033546,,0.002610526659027279,,1.0442106636109116,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.668170090549804,,1.192564719285518e-24,,8.747461680998599e-05,8.7474616809986e-05,8.764737442493672e-05,,8.86515286242227e-05,8.865152862422271e-05,8.865073262912704e-05,,8.690413807686764e-05,8.690413807686764e-05,8.676111821044475e-05,1.1217951046000703,logweibull,,,,0.0,,350,2.940297414098669,15.262653421426435,12000,0.7,1.0,,,28719,0.11630871536766738,0.1178763560578405,0.13859038243496777,0.14045834153059464,0.18213863677184494,0.1845935511551189
,,0.01,,,,,,,0.8250346956838063,0.00043653845319822996,0.8214085486138427,0.441656991144346,0.0002375711590973865,0.44786414968806015,0.24995083034146684,0.0001440024038844446,0.2551853003049759,,0.8977404891057316,0.8977404891057316,0.9146216848132733,,0.9484052430763807,0.9484052430763807,0.9595529269079035,,0.9893577446385753,0.9893577446385753,0.9927947206033071,,905,0.0015437624011575002,,0.15437624011575002,,0.010921696523140512,,1.0921696523140512,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.707118222185166,,2.998584596297064e-11,,0.00010835285763190387,0.00010835285763190386,0.00010990107604290361,,0.00011294417747762268,0.00011294417747762268,0.0001139406950575744,,0.00011665578181538999,0.00011665578181538999,0.00011698418182634604,0.8633392767412801,logweibull,,,,2.220446049250313e-16,,631,2.0358866458677896,7.673846579463046,12000,0.7,1.0,,,4242,0.23261743073533475,0.24491785936079027,0.27718076486993554,0.29183762959350384,0.3642772735436899,0.3835396589502151
,,0.04,,,,,,,0.8237636597641449,0.0006652654716621816,0.8164907250672365,0.433230348724497,0.00034016406195105746,0.4505616902643299,0.24236551077865182,0.0002090671478814478,0.2567223125943491,,0.893511640399545,0.8935116403995437,0.9465265518417622,,0.9453266944194086,0.9453266944194071,0.9783027204151722,,0.9880182821129717,0.9880182821129698,0.9970031942396779,,1545,0.004320005491973533,,0.10800013729933833,,0.039204288495714223,,0.9801072123928556,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.803275566822004,,2.6732222002826293e-05,,0.00019556580338843873,0.00019556580338870338,0.0001937734340464838,,0.00019391270921062092,0.00019391270921092585,0.00018624662665711662,,0.00018056500782629337,0.0001805650078266471,0.00016756463645250166,0.635490373292017,logweibull,,,,8.268271178835107e-08,,967,1.4199650525453638,4.450563629925379,12000,0.7,1.0,,,600,0.4652348614706695,0.5571585917483912,0.5543615297398711,0.6638954102729527,0.7285545470873798,0.8725064673440912
,,0.0025,,,,,,,0.8217264635590277,0.00015095922460198785,0.8214085486138427,0.44682018414103725,8.391603863060329e-05,0.44786414968806015,0.2542842531824462,4.9947061863659494e-05,0.2551853003049759,,0.8995894569452112,0.8995894569452112,,,0.9497026587806361,0.9497026587806361,,,0.9898663490403352,0.9898663490403352,,,51,0.0002742668484535804,,0.10970673938143216,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.9424286462416758,,4.141099019388948e-06,,5.769849558392156e-05,5.769849558392925e-05,,,5.846794516594634e-05,5.846794516595541e-05,,,5.548874994683884e-05,5.5488749946850356e-05,,0.6333624416733198,pareto,,,,1.2844736385630995e-10,,36,0.9844724180818129,4.280184517470077,12000,0.7,1.0,,,9600,0.11630871536766738,,0.13859038243496777,,0.18213863677184494,
,,0.005,,,,,,,0.8216127002724112,0.00020554874652567012,0.8214085486138427,0.4461225813673941,0.00011282851575150716,0.44786414968806015,0.253648684230541,6.578116035479718e-05,0.2551853003049759,,0.8992239594862197,0.8992239594862197,,,0.9494318135835234,0.9494318135835231,,,0.9897328053577836,0.9897328053577836,,,96,0.0005132491592361177,,0.10264983184722354,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.7379766901610196,,5.062747761523054e-08,,8.683684577786604e-05,8.683684577786603e-05,,,8.890869355562467e-05,8.890869355562466e-05,,,8.649706359096378e-05,8.649706359096378e-05,,0.6073478606858599,pareto,,,,1.2293055462464508e-11,,59,0.9246575952653784,3.972183801635448,12000,0.7,1.0,,,4800,0.16448536269514724,,0.1959963984540054,,0.25758293035489005,
,,0.01,,,,,,,0.8213395418626486,0.00024640910425590155,0.8214085486138427,0.4450458522971515,0.00013494412793204372,0.44786414968806015,0.2526001257767541,8.018005825016556e-05,0.2551853003049759,,0.8986714556842071,0.8986714556842068,,,0.9490470155631473,0.9490470155631471,,,0.9895831654795207,0.9895831654795207,,,139,0.0008968033449278101,,0.08968033449278101,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.185823195526876,,2.966596490184199e-05,,0.00010120230993304383,0.00010120230993304377,,,0.00010595402261403629,0.00010595402261403626,,,0.00010872891586285565,0.00010872891586285565,,0.5833248249673514,pareto,,,,1.5413115228568586e-11,,87,0.9079938413359365,2.6539005722083906,12000,0.7,1.0,,,2400,0.23261743073533475,,0.27718076486993554,,0.3642772735436899,
,,0.02,,,,,,,0.8209515527627493,0.0002924002474923157,0.8214085486138427,0.44275052169501156,0.00016020529157532166,0.44786414968806015,0.25042126626261596,9.69968994267621e-05,0.2551853003049759,,0.8977029637658756,0.8977029637658557,,,0.9484231363366361,0.9484231363366177,,,0.9894518562616356,0.989451856261622,,,184,0.00160786739829899,,0.0803933699149495,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.8703060577782251,,3.42304145019774e-05,,5.134075509346379e-05,5.134075509937303e-05,,,4.82317187139171e-05,4.8231718718807375e-05,,,3.969673121729318e-05,3.969673121970361e-05,,0.5581134126857462,pareto,,,,1.0991123997605712e-06,,119,0.8632773760498357,2.4171852553376634,12000,0.7,1.0,,,1200,0.3289707253902945,,0.3919927969080108,,0.5151658607097801,
,,0.04,,,,,,,0.8141856637600007,0.0003720480871782334,0.8164907250672365,0.4413720833076388,0.00019872644065763143,0.4505616902643299,0.24807279179092642,0.00012016827575385097,0.2567223125943491,,0.895590135093709,0.8955901350210524,,,0.9469306713943136,0.9469306713123049,,,0.9888681296853644,0.988868129591035,,,374,0.003041755854892192,,0.0760438963723048,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.412011442004027,,0.005064018288646634,,0.00010232566212647455,0.00010232569212723409,,,0.00010020341598526921,0.00010020344953111737,,,9.179699035899625e-05,9.1797025907009e-05,,0.5338517783801462,pareto,,,,2.1103743376382766e-05,,226,0.8282668666581533,2.085218123210641,12000,0.7,1.0,,,600,0.4652348614706695,,0.5543615297398711,,0.7285545470873798,
,,0.0025,,,,,,,0.8214687559835173,0.00010395261848167674,0.8214085486138427,0.44730285924095625,5.78468149673269e-05,0.44786414968806015,0.25467027882462934,3.320603036763953e-05,0.2551853003049759,,0.899765172334663,0.8997651723346629,,,0.9498413227579829,0.9498413227579829,,,0.9899483149943112,0.9899483149943112,,,4,0.00016729750845825841,,0.06691900338330337,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5937383966853576,,2.2844112379763056e-09,,1.9389764871067316e-06,1.9389764871067303e-06,,,1.3389332234675666e-06,1.3389332234675716e-06,,,4.6058779097531365e-07,4.6058779097530846e-07,,0.5259772001168219,pareto,,,,5.0147663799293696e-12,,2,0.6045335463896611,0.8982612106648494,12000,0.9,1.0,,,9600,0.11630871536766738,,0.13859038243496777,,0.18213863677184494,
,,0.005,,,,,,,0.8212125134148052,0.00013431720344392933,0.8214085486138427,0.4469043660171381,7.451917328504465e-05,0.44786414968806015,0.25424998455816267,4.249939413546267e-05,0.2551853003049759,,0.8995406488001056,0.8995406488001056,,,0.949689573858642,0.949689573858642,,,0.9898988629856994,0.9898988629856994,,,7,0.000327194941037362,,0.0654389882074724,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6579401792991453,,2.1567018036140935e-09,,1.0323572860632305e-06,1.0323572860632275e-06,,,7.005152389622874e-07,7.005152389622924e-07,,,2.3056058737425492e-07,2.3056058737426382e-07,,0.5204757576537471,pareto,,,,5.2832183072837324e-12,,3,0.6094462978171863,0.933638063080159,12000,0.9,1.0,,,4800,0.16448536269514724,,0.1959963984540054,,0.25758293035489005,
,,0.01,,,,,,,0.8209853773851312,0.00017460365089206947,0.8214085486138427,0.44594896846417015,9.706801307155908e-05,0.44786414968806015,0.2533335812044698,5.553283651515718e-05,0.2551853003049759,,0.8990897272623813,0.8990897272623812,,,0.9493843212154454,0.9493843212154454,,,0.9897989888326414,0.9897989888326414,,,7,0.0006475661343836037,,0.06475661343836037,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5872931598922673,,2.552153625860039e-09,,2.6003029360560392e-06,2.6003029360560553e-06,,,1.7852865006779912e-06,1.7852865006779754e-06,,,6.056429136901876e-07,6.056429136901807e-07,,0.5132485339986489,pareto,,,,5.827671678559909e-12,,3,0.6195702844655637,0.9287608069755143,12000,0.9,1.0,,,2400,0.23261743073533475,,0.27718076486993554,,0.3642772735436899,
,,0.02,,,,,,,0.8201540765843753,0.00021140105509642645,0.8214085486138427,0.44416517116552023,0.0001145923683182282,0.44786414968806015,0.25156464947316626,6.484343408176333e-05,0.2551853003049759,,0.8982038798264627,0.8982038798264627,,,0.9487833504540636,0.9487833504540634,,,0.9896013176314057,0.9896013176314057,,,20,0.0012749173129668057,,0.06374586564834028,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5819979884077653,,1.0652790419675621e-08,,3.910131845770516e-06,3.910131845770507e-06,,,2.6765487708809712e-06,2.6765487708809784e-06,,,9.009108052753875e-07,9.009108052753896e-07,,0.5056307549782572,pareto,,,,7.0846661870405114e-12,,4,0.6317208409864759,0.938952264484663,12000,0.9,1.0,,,1200,0.3289707253902945,,0.3919927969080108,,0.5151658607097801,
,,0.04,,,,,,,0.8128869513354031,0.0002454291241634083,0.8164907250672365,0.44357990009135556,0.00012664061951847287,0.4505616902643299,0.24976181311365986,7.029081401741984e-05,0.2567223125943491,,0.8964298124503783,0.8964298124503783,,,0.947574084249338,0.947574084249338,,,0.9891988826369267,0.9891988826369267,,,24,0.0025224668135034323,,0.0630616703375858,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5325083193960611,,6.0674486974423854e-09,,8.285216324411893e-06,8.285216324411898e-06,,,5.718661647839706e-06,5.718661647839707e-06,,,1.965722536158432e-06,1.965722536158434e-06,,0.4994445114903859,pareto,,,,8.723355371387242e-12,,10,0.6483180815306734,0.9915682069785774,12000,0.9,1.0,,,600,0.4652348614706695,,0.5543615297398711,,0.7285545470873798,
,,0.0025,,,,,,,0.8191319384009588,0.0005239655594832921,0.8214085486138427,0.4371590999040985,0.0003469586571476823,0.44786414968806015,0.24738748800948263,0.0002584250909482533,0.2551853003049759,,0.894370805621986,0.894370805621986,,,0.9455185699023696,0.9455185699023696,,,0.9875157530893042,0.9875157530893042,,,978,0.003329378181755771,,1.3317512727023084,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8368677433692926,,3.5585463277799057e-07,,0.000292595250817836,0.000292595250817836,,,0.0002735172026118666,0.00027351720261186666,,,0.0002228980664557228,0.00022289806645572286,,2.432723063362767,pareto,,,,3.65504015942264e-11,,941,13.172250223611256,269.54136707904445,12000,0.0,1.0,,,9600,0.11630871536766738,,0.13859038243496777,,0.18213863677184494,
,,0.005,,,,,,,0.8191682404596932,0.0005745020112395294,0.8214085486138427,0.43270791056284125,0.0004147056642487695,0.44786414968806015,0.24377741708910702,0.0002950662829493861,0.2551853003049759,,0.89218211189002,0.8921821118900197,,,0.9437059983073058,0.9437059983073058,,,0.9863600824640507,0.9863600824640507,,,1351,0.004579427822899773,,0.9158855645799546,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.54822776368042,,9.445468411277496e-07,,0.0003662706169903206,0.0003662706169903206,,,0.00035051338451194415,0.00035051338451194415,,,0.0003020980482807434,0.00030209804828074355,,1.9799598562195795,pareto,,,,4.4190651138364956e-11,,1270,9.744260760828904,196.65997743802922,12000,0.0,1.0,,,4800,0.16448536269514724,,0.1959963984540054,,0.25758293035489005,
,,0.01,,,,,,,0.8167849471736396,0.0007203001737959579,0.8214085486138427,0.42610642551764183,0.0004954111755773974,0.44786414968806015,0.23897630927860794,0.0003571066473593661,0.2551853003049759,,0.8884276649129302,0.8884276649129301,,,0.9406872265167079,0.9406872265167079,,,0.9846457868814988,0.9846457868814987,,,1976,0.00677200762753033,,0.677200762753033,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.044194240805699,,4.2081874413708633e-07,,0.00043787898102251913,0.00043787898102251913,,,0.00041824915983234857,0.00041824915983234857,,,0.0003591968747282899,0.00035919687472828996,,1.5974549318165723,pareto,,,,2.0148704926725713e-10,,1829,8.50891717014958,162.38648279943365,12000,0.0,1.0,,,2400,0.23261743073533475,,0.27718076486993554,,0.3642772735436899,
,,0.02,,,,,,,0.8167062725129256,0.0007962752867607457,0.8214085486138427,0.41807982693328183,0.000558655807122998,0.44786414968806015,0.23287216380106263,0.0004078113368182402,0.2551853003049759,,0.8846796597546457,0.8846796597546454,,,0.9377599999206159,0.9377599999206155,,,0.9831299399048646,0.9831299399048645,,,2773,0.009026114488608572,,0.4513057244304286,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.208778561735867,,2.49144307001684e-06,,0.0004812391177168433,0.00048123911771684284,,,0.0004576090112887808,0.00045760901128878055,,,0.00038881018499346116,0.00038881018499346116,,1.2574183075726892,pareto,,,,4.322606994566769e-10,,2482,6.55620250548579,110.4638506025182,12000,0.0,1.0,,,1200,0.3289707253902945,,0.3919927969080108,,0.5151658607097801,
,,0.04,,,,,,,0.806152518318526,0.0009946002264864997,0.8164907250672365,0.40837456655135124,0.0006565643429955205,0.4505616902643299,0.22546641271956783,0.00047399910396079517,0.2567223125943491,,0.8767003492005536,0.8767003492005531,,,0.9311536139798922,0.9311536139798917,,,0.9790766540132824,0.979076654013282,,,4037,0.013537581888568018,,0.33843954721420044,,,,,,original,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.8297336515739175,,3.7579889505702037e-06,,0.0006090074870231322,0.000609007487023132,,,0.00058328538807636,0.0005832853880763602,,,0.0004992464519446783,0.0004992464519446789,,1.0437317833308153,pareto,,,,1.882461048152706e-09,,3432,5.648014748429749,110.87024151497243,12000,0.0,1.0,,,600,0.4652348614706695,,0.5543615297398711,,0.7285545470873798,
,,0.0025,,,,,,,0.8223392669963644,0.00026083480605533645,0.8214085486138427,0.4462537431917388,0.00014209193564008766,0.44786414968806015,0.2537420099794551,8.101922880901423e-05,0.2551853003049759,,0.8993761603658349,0.8993761603658349,0.900012105472438,,0.949578294562301,0.9495782945623009,0.9500081509821915,,0.9898625125318036,0.9898625125318036,0.9900026317494031,,0,0.00044417203955049445,,0.17766881582019778,,8.670024417289923e-06,,0.0034680097669159693,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.679747092478979,,1.7450069754794352e-28,,1.306374208361435e-06,1.306374208361429e-06,1.3022286339996062e-06,,8.843957986588889e-07,8.843957986588798e-07,8.797221710903106e-07,,2.893893446022631e-07,2.89389344602259e-07,2.863630959401805e-07,1.4049036722264039,refresh,,,,0.0,,0,1.8673953012266027,2.643969245528014,12000,0.7,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.0025,,,,,,,0.8228754255385611,0.0002627261364114641,0.8214085486138427,0.4459739760018509,0.00014297313166503767,0.44786414968806015,0.2535837951690826,8.153290967305966e-05,0.2551853003049759,,0.8993778508555962,0.8993778508555961,0.90001379059661,,0.9495794389159764,0.9495794389159763,0.9500092892874363,,0.9898628869167931,0.989862886916793,0.9900030022187202,,0,0.0004429709447290875,,0.177188377891635,,9.871091192215076e-06,,0.00394843647688603,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6797905074699733,,1.9852510623992606e-28,,1.2924460028396804e-06,1.292446002839681e-06,1.2883443674620477e-06,,8.749468290039606e-07,8.74946829003957e-07,8.703228851900685e-07,,2.862815240584862e-07,2.86281524058483e-07,2.832876341159253e-07,1.3996232824446282,refresh,,,,0.0,,0,1.8656528404145751,2.6328027735991566,12000,0.7,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,,,,,,,0.8240312285683823,0.00036457548801106923,0.8214085486138427,0.4442578960647496,0.00019745400434566685,0.44786414968806015,0.25210154030280935,0.000112677985502984,0.2551853003049759,,0.8987710092382255,0.8987710092382255,0.9000423421944449,,0.9491682704753427,0.9491682704753427,0.9500284293494587,,0.9897280665349817,0.9897280665349817,0.990009113894889,,0,0.0008735453918242708,,0.17470907836485416,,3.0454272658020365e-05,,0.006090854531604073,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6556021737777842,,2.301939763507909e-21,,3.458671802536291e-06,3.4586718025362824e-06,3.4369197614352035e-06,,2.3486684432757385e-06,2.3486684432757304e-06,2.3240757566039324e-06,,7.743768260307426e-07,7.743768260307389e-07,7.583631869492816e-07,1.3516242731070836,refresh,,,,0.0,,0,1.97230590306733,3.0328450213483342,12000,0.7,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.005,,,,,,,0.8237011408729463,0.0003647756282227083,0.8214085486138427,0.4444399280266085,0.00019775881060026776,0.44786414968806015,0.2522108077974509,0.00011292114260852442,0.2551853003049759,,0.8987680368367205,0.8987680368367204,0.900039388455235,,0.9491662508009452,0.9491662508009451,0.9500264307921086,,0.9897273996160093,0.9897273996160093,0.9900084607493272,,0,0.0008756455745835556,,0.17512911491671113,,2.8354235939664907e-05,,0.005670847187932981,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6466530140478195,,2.1038804995034857e-21,,3.505764459992346e-06,3.5057644599923485e-06,3.4837272691952834e-06,,2.381074164583587e-06,2.3810741645836064e-06,2.3561530020041437e-06,,7.85422007218365e-07,7.854220072183715e-07,7.691864457605992e-07,1.3582447697313225,refresh,,,,0.0,,0,1.9592943102747375,3.095285240710529,12000,0.7,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,,,,,,,0.8259010936831479,0.0004945730401536279,0.8214085486138427,0.44109467678213266,0.0002652653912737448,0.44786414968806015,0.24934796282260369,0.0001516930538513007,0.2551853003049759,,0.8976174153459927,0.8976174153459927,0.9001571075569318,,0.9483838957803088,0.9483838957803088,0.9501051603783114,,0.9894686318147712,0.9894686318147712,0.9900334483621978,,0,0.0016877845771735567,,0.16877845771735567,,0.00011351197255177192,,0.011351197255177192,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6276299582676383,,7.124148421172476e-15,,8.25306862120741e-06,8.253068621207409e-06,8.151009616687316e-06,,5.636305478723129e-06,5.636305478723139e-06,5.520330881390348e-06,,1.8847256535833125e-06,1.8847256535833056e-06,1.8084460994469178e-06,1.281971512938193,refresh,,,,2.220446049250313e-16,,0,2.0262455618315687,3.4089175399107505,12000,0.7,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.01,,,,,,,0.8253488800748203,0.000493997514809343,0.8214085486138427,0.4413381457684079,0.00026541347317145025,0.44786414968806015,0.24948815606044164,0.0001520940300410181,0.2551853003049759,,0.8975859446137636,0.8975859446137636,0.9001260245464636,,0.9483623752612605,0.9483623752612605,0.9500840812794543,,0.9894614125398141,0.9894614125398141,0.990026520483871,,0,0.0017098102074871724,,0.17098102074871724,,9.148961546368017e-05,,0.009148961546368017,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6120970560246466,,4.976142540776654e-15,,8.706738764398286e-06,8.706738764398283e-06,8.599243357161581e-06,,5.949526718796648e-06,5.949526718796647e-06,5.8272775073573555e-06,,1.9923499395661504e-06,1.9923499395661564e-06,1.9118157088652957e-06,1.2894379949264625,refresh,,,,2.220446049250313e-16,,0,2.0689115349841702,3.5722885153936446,12000,0.7,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,,,,,,,0.8290900168499644,0.0006545214661280127,0.8214085486138427,0.43498720665869695,0.0003442165174620447,0.44786414968806015,0.24408627510355177,0.00019808966092175649,0.2551853003049759,,0.8953843267651955,0.8953843267651955,0.9004497131844768,,0.9468541036372734,0.9468541036372734,0.9502981036479303,,0.9889531106531256,0.9889531106531256,0.9900924096786435,,0,0.0032465856748569166,,0.16232928374284583,,0.0003295235605640656,,0.01647617802820328,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5357681463988233,,9.444719647029048e-10,,2.042384479228838e-05,2.0423844792288377e-05,1.9938154203980122e-05,,1.4131809318227666e-05,1.4131809318227678e-05,1.3572911788923746e-05,,4.884486508378998e-06,4.884486508378998e-06,4.5074666712542255e-06,1.2019127961633465,refresh,,,,9.997558336749535e-13,,0,2.1021678105351524,3.9033229574125676,12000,0.7,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.02,,,,,,,0.8278997582690043,0.0006580613059146128,0.8214085486138427,0.43566392016110506,0.0003471504115851857,0.44786414968806015,0.24449121491068507,0.00019978383366996616,0.2551853003049759,,0.8953694835010871,0.8953694835010871,0.9004352286172477,,0.9468438892304785,0.9468438892304785,0.9502882985937741,,0.9889496255204322,0.9889496255204322,0.9900891964074812,,0,0.0032568838547481216,,0.16284419273740608,,0.0003192288961548495,,0.015961444807742475,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.4959092524974076,,2.6667779186200597e-09,,2.0505570230936537e-05,2.0505570230936523e-05,2.001861395501842e-05,,1.4195373252157108e-05,1.4195373252157117e-05,1.3634680569743707e-05,,4.913466671196786e-06,4.913466671196779e-06,4.53473028860528e-06,1.201736626933465,refresh,,,,4.877209747178313e-13,,0,2.1160589455706456,3.877540847791474,12000,0.7,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,,,,,,,0.8284235176336406,0.0008479546963859388,0.8164907250672365,0.42667316137413597,0.00042934771071497337,0.4505616902643299,0.23617614627234604,0.00025010891242090177,0.2567223125943491,,0.8911741430540467,0.8911741430540459,0.9012344174660702,,0.9439232469825696,0.9439232469825689,0.9508012902383962,,0.987923864014761,0.9879238640147608,0.990233356401874,,0,0.006118773531987115,,0.15296933829967788,,0.0009306421654175501,,0.023266054135438752,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.06951430193852959,,3.460572690714838e-06,,5.050579396470495e-05,5.0505793964704595e-05,4.834125511703567e-05,,3.6168192542440186e-05,3.616819254243993e-05,3.359420604254236e-05,,1.3779394583172885e-05,1.3779394583172807e-05,1.1914807644002916e-05,1.0929063864966655,refresh,,,,1.777537145253305e-09,,0,2.1758341797741823,4.429846930887713,12000,0.7,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.04,,,,,,,0.8265153909061099,0.000856696947403033,0.8164907250672365,0.4275494483848644,0.00043514980147598174,0.4505616902643299,0.23663385148932278,0.00025480844637205654,0.2567223125943491,,0.8910637632675125,0.891063763267511,0.901129230665904,,0.9438467764298702,0.9438467764298694,0.950730789205042,,0.9878977881003375,0.9878977881003372,0.9902112575994054,,0,0.006194202932279902,,0.15485507330699755,,0.0008552750002371601,,0.021381875005929002,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.3343470820225569,,4.736841801606054e-06,,5.00803858639387e-05,5.0080385863931303e-05,4.788720241584974e-05,,3.559491434525907e-05,3.5594914345254084e-05,3.300452920664517e-05,,1.3200689391764692e-05,1.320068939176309e-05,1.1356431202109456e-05,1.0987724024340215,refresh,,,,1.753072131904787e-09,,0,2.240871138072334,4.644688298194822,12000,0.7,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.0025,,,,,,,0.8270470930440753,0.00044443276600654165,0.8214085486138427,0.4448175969946809,0.0002435828464079959,0.44786414968806015,0.25294999078257274,0.00013883348587833286,0.2551853003049759,,0.8994056700498395,0.8994056700498395,0.9000415210008841,,0.9495982332954815,0.9495982332954815,0.9500279838576341,,0.9898690055009273,0.9898690055009272,0.9900090565429045,,0,0.00042314670702836565,,0.16925868281134626,,2.969535487784558e-05,,0.011878141951138232,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6737434046286994,,1.4856234675160414e-26,,1.945388220015698e-06,1.9453882200156808e-06,1.93922056525593e-06,,1.3174359622671407e-06,1.3174359622671365e-06,1.3104794503419931e-06,,4.314435255744784e-07,4.3144352557447975e-07,4.2693493049433755e-07,1.2893665991186998,refresh,,,,0.0,,0,1.9663074630759907,3.1807609982520124,12000,0.9,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.0025,,,,,,,0.8269358414637715,0.00044487781602333516,0.8214085486138427,0.4448847983543695,0.00024331452636639213,0.44786414968806015,0.2529924905295207,0.00013868994723012095,0.2551853003049759,,0.8994070250985918,0.8994070250985918,0.9000428717924311,,0.9495991539058622,0.9495991539058621,0.9500288996442451,,0.9898693093827022,0.9898693093827022,0.9900093572702756,,0,0.00042218913901093114,,0.16887565560437245,,3.065285735351364e-05,,0.012261142941405456,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6764243180493592,,8.354605849307759e-27,,1.8710872732956196e-06,1.8710872732956239e-06,1.8651518468562116e-06,,1.2668641236995995e-06,1.266864123699604e-06,1.260171427072421e-06,,4.14674577352586e-07,4.1467457735258935e-07,4.1033937601390857e-07,1.2937869288133108,refresh,,,,0.0,,0,1.9710260022912776,3.1425061451610614,12000,0.9,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,,,,,,,0.8315518959148838,0.0005858451283026466,0.8214085486138427,0.4421380771234472,0.0003201244580227907,0.44786414968806015,0.2509753557690777,0.00018234264773595962,0.2551853003049759,,0.8988659416395595,0.8988659416395595,0.9001366715128234,,0.9492325046473523,0.9492325046473523,0.950091985123154,,0.9897490571264759,0.9897490571264759,0.9900296671281791,,0,0.0008060514713426614,,0.16121029426853228,,9.79474516763501e-05,,0.01958949033527002,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6500012587591746,,3.851488253239046e-19,,4.579102285302113e-06,4.579102285302117e-06,4.5503254758181835e-06,,3.110356128055727e-06,3.11035612805573e-06,3.077809197184017e-06,,1.0262172533916427e-06,1.0262172533916456e-06,1.0050083119778494e-06,1.1903949661210567,refresh,,,,0.0,,0,2.0150811401260156,3.5165130104366518,12000,0.9,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.005,,,,,,,0.8322034217621208,0.0005844702828715003,0.8214085486138427,0.44179587137882287,0.00031881503772203054,0.44786414968806015,0.2507914179406448,0.00018167608394655313,0.2551853003049759,,0.8988719126485324,0.8988719126485324,0.9001426049641562,,0.9492365591618281,0.9492365591618281,0.9500959971782161,,0.9897503937755328,0.9897503937755328,0.9900309761333631,,0,0.0008018285575772666,,0.1603657115154533,,0.00010217036544085678,,0.020434073088171356,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.656041658639416,,4.0202800107046043e-19,,4.5178616782132e-06,4.517861678213193e-06,4.489463426177789e-06,,3.0685142047916037e-06,3.0685142047916037e-06,3.0363988985112567e-06,,1.0122048618021207e-06,1.0122048618021264e-06,9.912817825061534e-07,1.1869758092275322,refresh,,,,0.0,,0,2.000449765441746,3.6238973385155555,12000,0.9,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,,,,,,,0.8394708004558088,0.0007305805995258809,0.8214085486138427,0.43689837078247623,0.0003932962520742981,0.44786414968806015,0.24721080663773462,0.0002237811933697801,0.2551853003049759,,0.8978960059280716,0.8978960059280716,0.9004321886715758,,0.9485729068990052,0.9485729068990052,0.9502902202089215,,0.9895308022167143,0.9895308022167143,0.9900930670829751,,0,0.0014905177847102102,,0.14905177847102102,,0.0003107778317478771,,0.03107778317478771,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.592100698595468,,4.071284777227748e-12,,1.0315819182602557e-05,1.031581918260255e-05,1.0188678755328283e-05,,7.053501777473211e-06,7.053501777473209e-06,6.90879889244682e-06,,2.3662348283636592e-06,2.366234828363669e-06,2.270744607029441e-06,1.0666198762896526,refresh,,,,2.3314683517128287e-15,,0,1.9909318900970818,3.794516066645388,12000,0.9,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.01,,,,,,,0.8381510787713875,0.0007404044377970981,0.8214085486138427,0.43764183879360224,0.0003993092239188641,0.44786414968806015,0.24760956405861767,0.0002271684922562726,0.2551853003049759,,0.8978729717214031,0.8978729717214031,0.9004094447486768,,0.9485572822729355,0.9485572822729355,0.9502749224114407,,0.9895256677944044,0.9895256677944044,0.9900881436268474,,0,0.0015068296479361365,,0.15068296479361365,,0.00029446596852056306,,0.029446596852056306,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.615242726591676,,8.316260001660425e-13,,1.0166823322273878e-05,1.0166823322273878e-05,1.004114978362207e-05,,6.944319417605665e-06,6.944319417605665e-06,6.801485381714362e-06,,2.323126845526774e-06,2.323126845526786e-06,2.2291427411249224e-06,1.0801354663260927,refresh,,,,9.992007221626409e-16,,0,2.034680387280761,3.818502751639738,12000,0.9,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,,,,,,,0.8448418916775187,0.000887847186274724,0.8214085486138427,0.4313083492053697,0.00046607319984003586,0.44786414968806015,0.24257913875412912,0.00026326200534269146,0.2551853003049759,,0.8960715191547788,0.8960715191547788,0.9011199437304185,,0.9473234199390487,0.9473234199390486,0.9507482553515593,,0.9891100136957649,0.9891100136957649,0.9902368493283826,,0,0.002764738855444926,,0.1382369427722463,,0.0008113489297414678,,0.04056744648707339,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.46386402761540113,,5.676015942337095e-07,,2.2622262743628335e-05,2.2622262743628332e-05,2.208384578359459e-05,,1.564951267996449e-05,1.564951267996449e-05,1.5030374374906559e-05,,5.409618428233877e-06,5.409618428233875e-06,4.99229643875222e-06,0.9606327068700811,refresh,,,,1.867739296557147e-10,,0,1.9870533323751465,4.017561033175337,12000,0.9,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.02,,,,,,,0.8437756751837874,0.0008919098840864727,0.8214085486138427,0.4319521514398543,0.00046988500186229197,0.44786414968806015,0.24297888360527697,0.0002656426756994535,0.2551853003049759,,0.8960612404900536,0.8960612404900536,0.9011099114116705,,0.9473163330502502,0.9473163330502501,0.950741451926852,,0.9891076063812323,0.9891076063812322,0.990234631701367,,0,0.0027718245084713544,,0.13859122542356772,,0.0008042646472339321,,0.040213232361696605,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5337350863590102,,1.446387827773791e-06,,2.269241228757524e-05,2.2692412287574763e-05,2.2149950538125564e-05,,1.5673462787109216e-05,1.5673462787108888e-05,1.5050860428059204e-05,,5.393430596503843e-06,5.39343059650375e-06,4.975549936371813e-06,0.9571566647762786,refresh,,,,2.2907636898494843e-10,,0,2.024999870335048,4.110620332621986,12000,0.9,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,,,,,,,0.8453285342048107,0.0010309668477352285,0.8164907250672365,0.42454555470949845,0.000518832948501769,0.4505616902643299,0.23622505031280835,0.0002908458060458648,0.2567223125943491,,0.8927216331182932,0.8927216330153299,0.9027086101461397,,0.9449943180703791,0.9449943180000983,0.9517889774216204,,0.988294605885053,0.988294605861585,0.9905490433604462,,0,0.005054149009514869,,0.12635372523787172,,0.0019950426938294963,,0.04987606734573741,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.1919088388479211,,0.0016665803596623379,,5.1018260393060506e-05,5.1018259722145874e-05,4.876749775052024e-05,,3.6183414840480844e-05,3.618341439203223e-05,3.353770012382263e-05,,1.3383296226117782e-05,1.3383296084806782e-05,1.1513660795993624e-05,0.8335704813969119,refresh,,,,7.353117182640201e-07,,0,2.031497160578625,4.339251722184148,12000,0.9,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.04,,,,,,,0.8463431328379916,0.0010349305582540058,0.8164907250672365,0.42376571696874854,0.0005205469749907388,0.4505616902643299,0.2356347635696443,0.0002920917974643635,0.2567223125943491,,0.8926329195414945,0.8926329194196098,0.9026237371540136,,0.9449310338481877,0.9449310337651029,0.9517302556499541,,0.9882709374736187,0.9882709374459661,0.9905286595229139,,0,0.00511261917672573,,0.12781547941814325,,0.001936599307684722,,0.04841498269211805,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.27929900368633653,,0.0018664549362950981,,5.2608413121613465e-05,5.260841225450625e-05,5.029813800747284e-05,,3.736556938443286e-05,3.736556880731415e-05,3.464334122384335e-05,,1.386301145371701e-05,1.3863011273640722e-05,1.1930310409361215e-05,0.8425492107963616,refresh,,,,6.27227857652457e-07,,0,2.0340195526527283,4.500368261699285,12000,0.9,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.0025,,,,,,,0.8206715466637462,0.00011543368233649044,0.8214085486138427,0.44668536878380627,6.239862170631156e-05,0.44786414968806015,0.2539750277387988,3.560171641219893e-05,0.2551853003049759,,0.8993607014086968,0.8993607014086968,0.8999966958682605,,0.9495678516176501,0.9495678516176501,0.9499977635080795,,0.9898591135667281,0.9898591135667281,0.9899992684884963,,0,0.0004551897976300401,,0.18207591905201603,,2.3478755033501386e-06,,0.0009391502013400554,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6870737455332927,,9.730187804180724e-30,,6.323745743078483e-07,6.323745743078537e-07,6.303658677025244e-07,,4.279585523934678e-07,4.2795855239346704e-07,4.2569509780059093e-07,,1.399144336516455e-07,1.3991443365165027e-07,1.384502292773437e-07,1.487673471868176,refresh,,,,0.0,,0,1.7179412262092464,1.9887447457392502,12000,0.0,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.0025,,,,,,,0.8207321892364019,0.00011497842542428283,0.8214085486138427,0.4466528496812992,6.214215517548423e-05,0.44786414968806015,0.2539570782072332,3.545631732329655e-05,0.2551853003049759,,0.8993611253268432,0.8993611253268431,0.8999971184389433,,0.9495681384345256,0.9495681384345256,0.9499980488071208,,0.9898592072814111,0.9898592072814111,0.9899993612219639,,0,0.0004548883705867146,,0.18195534823468584,,2.0464484600246635e-06,,0.0008185793840098654,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6865563203124179,,1.0847628689366829e-29,,6.348209236235666e-07,6.348209236235633e-07,6.328044902917132e-07,,4.2961746192269057e-07,4.296174619226905e-07,4.2734527568227856e-07,,1.4045948805093442e-07,1.4045948805092889e-07,1.3898960353437955e-07,1.4886103190049622,refresh,,,,0.0,,0,1.7201906295934444,1.98473806066253,12000,0.0,1.0,,,28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,,,,,,,0.820202694093556,0.00016295772148293614,0.8214085486138427,0.4453518301336684,8.734505963853449e-05,0.44786414968806015,0.252678586043621,4.9967445848936205e-05,0.2551853003049759,,0.8987172753336994,0.8987172753336994,0.8999889506310982,,0.9491319500569441,0.9491319500569441,0.9499924934698913,,0.9897162282615974,0.9897162282615973,0.9899975228214456,,0,0.0009118069642643223,,0.18236139285286446,,7.80821447310398e-06,,0.001561642894620796,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6731417930774981,,5.936546698420293e-23,,1.8415764513488275e-06,1.8415764513488398e-06,1.8299636559406047e-06,,1.2493671878330899e-06,1.2493671878330945e-06,1.2362552990712946e-06,,4.1095279246578e-07,4.109527924657804e-07,4.02437369400567e-07,1.4756848213954956,refresh,,,,0.0,,0,1.8159002180853578,2.2645027206459853,12000,0.0,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.005,,,,,,,0.819989754735839,0.00016238804506227324,0.8214085486138427,0.4454719122020059,8.706344298394642e-05,0.44786414968806015,0.2527498319440893,4.9791363759195676e-05,0.2551853003049759,,0.8987185657195825,0.8987185657195823,0.8999902329057089,,0.9491328264678732,0.9491328264678732,0.9499933607077091,,0.9897165173312954,0.9897165173312954,0.9899978059150759,,0,0.0009108946815622465,,0.1821789363124493,,6.8959630984410936e-06,,0.0013791926196882187,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6718919975625477,,4.799751083421679e-23,,1.813771008704039e-06,1.8137710087040406e-06,1.802334016177993e-06,,1.2305213130821601e-06,1.230521313082168e-06,1.2176076649816052e-06,,4.0476898851988376e-07,4.047689885198929e-07,3.963819731540902e-07,1.476213728829073,refresh,,,,0.0,,0,1.8056377794626586,2.2197419945912182,12000,0.0,1.0,,,11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,,,,,,,0.8184179406531479,0.00023914546912205253,0.8214085486138427,0.44313492662888376,0.00012629028305176818,0.44786414968806015,0.25033556922275096,7.273931199932438e-05,0.2551853003049759,,0.8974150233708406,0.8974150233708406,0.8999572688004717,,0.9482466524078224,0.9482466524078224,0.9499707896054634,,0.9894235471553862,0.9894235471553862,0.989990216137426,,0,0.0018312042477258705,,0.18312042477258705,,2.991486414313793e-05,,0.002991486414313793,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6421995854639633,,5.834066707829032e-17,,5.182665702637889e-06,5.182665702637902e-06,5.118338986497693e-06,,3.5347909019277903e-06,3.5347909019277873e-06,3.4618252800719646e-06,,1.17805620038189e-06,1.1780562003818852e-06,1.1302390564632038e-06,1.464483299425542,refresh,,,,1.3877787807814457e-17,,0,1.9378383033156832,2.6535085297330836,12000,0.0,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.01,,,,,,,0.8182945628621185,0.0002386891857366913,0.8214085486138427,0.44318750773533233,0.00012567956772688795,0.44786414968806015,0.2503651758379332,7.226600101038424e-05,0.2551853003049759,,0.8974078837463494,0.8974078837463494,0.8999502169201459,,0.9482417658552366,0.9482417658552365,0.9499660030657393,,0.9894219040911403,0.9894219040911403,0.9899886392552966,,0,0.0018361949045451187,,0.18361949045451187,,3.490563434738192e-05,,0.003490563434738192,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6031676061009517,,6.491023191743692e-17,,5.3592841447152225e-06,5.35928414471522e-06,5.292932634461147e-06,,3.658552138437395e-06,3.6585521384374017e-06,3.583199339417069e-06,,1.2222085742487046e-06,1.222208574248707e-06,1.172703966733296e-06,1.4674793692819492,refresh,,,,4.336808689942018e-19,,0,1.943867268569554,2.6668918420743246,12000,0.0,1.0,,,4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,,,,,,,0.8162061766624283,0.0003434279406711495,0.8214085486138427,0.4379185546384968,0.0001764011584523979,0.44786414968806015,0.24525368136023382,0.00010422575967791777,0.2551853003049759,,0.8947805392776016,0.8947805392776015,0.8998608685123473,,0.9464421486869141,0.9464421486869141,0.9499030112372593,,0.9888157500627134,0.9888157500627134,0.9899659859346536,,0,0.003670511826588063,,0.18352559132940316,,9.455031790672752e-05,,0.004727515895336376,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.49425678098311066,,1.1902477959086651e-11,,1.5380247688170807e-05,1.53802476881708e-05,1.5014620497216073e-05,,1.0643210811940856e-05,1.0643210811940863e-05,1.0222398893670153e-05,,3.6797500005984116e-06,3.6797500005984214e-06,3.3957982392711723e-06,1.442075171588452,refresh,,,,9.43689570931383e-15,,0,2.0947940577866273,3.3397722411817288,12000,0.0,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.02,,,,,,,0.8163321152713785,0.00034566921290641754,0.8214085486138427,0.4378140371522297,0.00017729347719630894,0.44786414968806015,0.24516130943044612,0.00010457668728023539,0.2551853003049759,,0.8947757815805755,0.8947757815805755,0.8998562514983359,,0.9464391334272328,0.9464391334272328,0.9499001426010312,,0.9888149544496807,0.9888149544496807,0.9899652685275678,,0,0.003674179451020221,,0.18370897255101104,,9.820027747334259e-05,,0.0049100138736671295,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.5769460725155393,,9.33595146242207e-12,,1.4704125340060002e-05,1.4704125340060005e-05,1.4352154219787527e-05,,1.0150698312208837e-05,1.0150698312208849e-05,9.74688165930579e-06,,3.4862803067997015e-06,3.4862803067997167e-06,3.2156104057260425e-06,1.4423374800602928,refresh,,,,9.2148511043888e-15,,0,2.1101803828691605,3.2587538958696176,12000,0.0,1.0,,,1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,,,,,,,0.8046849270754717,0.0005226565205272129,0.8164907250672365,0.43078774229431427,0.0002595659734639616,0.4505616902643299,0.23694735393354593,0.000165530233969821,0.2567223125943491,,0.8891792748164205,0.8891792748164202,0.8993330698557102,,0.9425377897369308,0.9425377897369308,0.9495228542881511,,0.9874410028689448,0.9874410028689448,0.9898218902599246,,0,0.00748358313147135,,0.18708957828678374,,0.00043637417704073256,,0.010909354426018314,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.22415542968314695,,1.7776894605404263e-08,,4.7093708811799915e-05,4.709370881179993e-05,4.509329827654974e-05,,3.380801504917715e-05,3.3808015049177154e-05,3.1414653986596805e-05,,1.290422027632534e-05,1.290422027632535e-05,1.1153544429273234e-05,1.4191379734489344,refresh,,,,8.253842054273264e-12,,0,2.402637332370809,4.47380310900843,12000,0.0,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.04,,,,,,,0.8047815851236457,0.0005196097693848142,0.8164907250672365,0.43086800670092346,0.00025886639841058654,0.4505616902643299,0.23702274253753466,0.00016461245157367975,0.2567223125943491,,0.8892462332604136,0.8892462332604136,0.8993972460999111,,0.9425861906458397,0.9425861906458397,0.9495678932099002,,0.9874598130826324,0.9874598130826324,0.9898381919568147,,0,0.007440215743729467,,0.18600539359323667,,0.0003929622673618238,,0.009824056684045596,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.2459154144910194,,8.448649089115242e-09,,4.550254289775307e-05,4.5502542897753085e-05,4.3545167698539636e-05,,3.252830435606194e-05,3.2528304356061944e-05,3.0197242378228882e-05,,1.2249393914807881e-05,1.2249393914807895e-05,1.0562761230784779e-05,1.4098270756374782,refresh,,,,7.48046069531938e-12,,0,2.3744512376463667,4.5049671159941305,12000,0.0,1.0,,,600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.000625,,,,,,,0.8219857211464335,0.00012244488249122038,0.8214085486138427,0.44696205158778396,6.940046189995667e-05,0.44786414968806015,0.25442916964020296,4.188170714925041e-05,0.2551853003049759,,0.8996803930045955,0.8996803930045955,0.9008257637447101,,0.9497722732803031,0.949772273280303,0.9505449546753322,,0.9899047340708389,0.9899047340708389,0.9901554271875839,,429,0.00021654275130267298,,0.34646840208427676,,0.0006016514832210829,,0.9626423731537326,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.2992112032780883,,1.6201224600344426e-42,,3.1056763452276626e-05,3.105676345227663e-05,3.1071517610235456e-05,,3.1344124057997575e-05,3.1344124057997575e-05,3.134009441361635e-05,,2.9953096163935236e-05,2.9953096163935236e-05,2.992376567946492e-05,1.4403192586672164,logweibull,,,,0.0,,308,3.790030897436818,25.525281369571683,24000,0.7,1.0,,,174181,0.05815435768383369,0.058351299861756495,0.06929519121748388,0.06952986229668562,0.09106931838592247,0.09137772846247044
,,0.0025,,,,,,,0.8231133295164735,0.00013859252918980923,0.8214085486138427,0.4454289764391764,7.669975877007117e-05,0.44786414968806015,0.2531664798819143,4.591410120129615e-05,0.2551853003049759,,0.8991759144318063,0.8991759144318063,0.9036838160238967,,0.9494262130799692,0.9494262130799692,0.9524550863526245,,0.9897838429032447,0.9897838429032447,0.9907570234095224,,1892,0.0005702685752183578,,0.22810743008734313,,0.0026692783259698594,,1.0677113303879437,,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.5279028035955635,,5.537566128264329e-25,,2.58196708928321e-05,2.5819670892832104e-05,2.5856539873857883e-05,,2.596342074247904e-05,2.5963420742479043e-05,2.5945015921086914e-05,,2.4876239100899226e-05,2.4876239100899226e-05,2.4789799087340168e-05,1.1258958559517052,logweibull,,,,0.0,,1361,2.856722438349759,14.697478133694208,48000,0.7,1.0,,,28719,0.11630871536766738,0.1178763560578405,0.13859038243496777,0.14045834153059464,0.18213863677184494,0.1845935511551189
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.0025,,512,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,original,0.7584166666666666,0.760097279998203,0.003907643109594759,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.94825,0.0020222929883536235,,2.9037696050782102e-05,,,,12000,,,620004,,15552,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.005,,512,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,original,0.7679166666666667,0.760097279998203,0.0038539537348201733,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9514166666666667,0.001962711672080731,,3.9096199848043245e-05,,,,12000,,,620003,,7776,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.01,,512,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,original,0.77225,0.760097279998203,0.0038285614724827186,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9514166666666667,0.001962711672080731,,4.858246382388742e-05,,,,12000,,,620002,,3888,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.02,,512,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,original,0.7795833333333333,0.760097279998203,0.0037842599490695706,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9505833333333333,0.001978605877114809,,7.877923110866103e-05,,,,12000,,,620001,,1944,,,,,,
"[[1.1880206333572612, 0.33333889788491405], [0.33333889788491405, 0.8119793666427393]]","[[1.266044760869152, 0.10208073934086145], [0.10208073934086162, 0.8469820590542194]]",0.04,,512,,,0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,original,0.7821666666666667,0.760097279998203,0.0037682464080702727,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,vector,"[[3.0762295596271447, 0.9085155100362445], [0.9085155100362445, 1.4435188740315366]]",0.9518333333333333,0.001954705002477688,,0.00016752317274160156,,,,12000,,,620000,,972,,,,,,
,,0.0025,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990725,,1.3405169397628921e-06,0.8226073462674628,0.00018511218624676963,0.8214085486138427,0.44611385959679484,0.0001007881477129768,0.44786414968806015,0.2536629025742689,5.747221790836733e-05,0.2551853003049759,,0.8993770056107157,0.8993770056107155,0.900012948034524,,0.9495788667391387,0.9495788667391386,0.9500087201348139,,0.9898626997242983,0.9898626997242982,0.9900028169840616,,0,0.0004435714921403877,0.00044223097520062484,0.17742859685615509,0.0004449120090801506,9.270557809526458e-06,7.930040869763566e-06,0.0037082231238105834,1.0611074749289351e-05,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.679747092478979,,1.9852510623992606e-28,,9.188319494315331e-07,9.188319494315309e-07,9.15916088408115e-07,,6.220285281339507e-07,6.220285281339462e-07,6.187413038364575e-07,,2.0353269983567566e-07,2.0353269983567304e-07,2.014042354991867e-07,1.4027873267560542,refresh,,,,0.0,,0,1.8665269683636385,2.638147805283095,24000,0.7,1.0,,"[321040, 321041]",28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990750,,2.946387030533512e-06,0.8238661847206643,0.00025786139818081245,0.8214085486138427,0.444348912045679,0.0001397271963052317,0.44786414968806015,0.2521561740501301,7.976050088064864e-05,0.2551853003049759,,0.8987695230374729,0.8987695230374729,0.90004086532484,,0.9491672606381439,0.9491672606381438,0.9500274300707836,,0.9897277330754956,0.9897277330754956,0.9900087873221082,,0,0.000874595483204399,0.0008716490961738655,0.1749190966408798,0.0008775418702349324,2.9404254304199462e-05,2.645786727366595e-05,0.005880850860839892,3.2350641334732974e-05,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6466530140478195,,2.301939763507909e-21,,2.4623237327178077e-06,2.4623237327178056e-06,2.4468417789403092e-06,,1.6722336491931098e-06,1.6722336491931138e-06,1.654727707167574e-06,,5.51478703090158e-07,5.514787030901591e-07,5.400767700604039e-07,1.354457848713948,refresh,,,,0.0,,0,1.9670934983624715,3.0565959566603453,24000,0.7,1.0,,"[321030, 321031]",11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990800,,7.974322215886776e-06,0.8256249868789841,0.000349509793267192,0.8214085486138427,0.4412164112752703,0.00018762105572346112,0.44786414968806015,0.24941805944152265,0.00010740376250024426,0.2551853003049759,,0.897601679979878,0.897601679979878,0.9001415660516977,,0.9483731355207847,0.9483731355207847,0.9500946208288829,,0.9894650221772927,0.9894650221772927,0.9900299844230342,,0,0.001698797392329976,0.0016908230701140892,0.1698797392329976,0.0017067717145458627,0.00010250079400578316,9.452647178989638e-05,0.010250079400578316,0.00011047511622166993,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6120970560246466,,7.124148421172476e-15,,5.9990772898883715e-06,5.99907728988837e-06,5.9249546940009125e-06,,4.0982101879505275e-06,4.09821018795053e-06,4.013945873359559e-06,,1.3714506304276167e-06,1.3714506304276167e-06,1.3159813752294893e-06,1.2854197001773167,refresh,,,,2.220446049250313e-16,,0,2.048783568650652,3.50687965531634,24000,0.7,1.0,,"[321020, 321021]",4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990900,,1.9054879521718247e-05,0.8284948875594843,0.00046407600920562124,0.8214085486138427,0.435325563409901,0.0002444419880830467,0.44786414968806015,0.24428874500711842,0.00014067393895574065,0.2551853003049759,,0.8953769051331413,0.8953769051331413,0.9004424709008622,,0.946848996433876,0.946848996433876,0.9502932011208522,,0.9889513680867789,0.9889513680867789,0.9900908030430624,,0,0.0032517347648075567,0.0032326798852858386,0.16258673824037784,0.003270789644329275,0.0003243762283595131,0.0003053213488377948,0.016218811417975654,0.00034343110788123135,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.4959092524974076,,2.6667779186200597e-09,,1.4470540117197982e-05,1.4470540117197977e-05,1.4126662530872602e-05,,1.0015042258436842e-05,1.0015042258436847e-05,9.619212961175066e-06,,3.464060810367469e-06,3.464060810367467e-06,3.1968641418721548e-06,1.201780343288602,refresh,,,,7.422951142643797e-13,,0,2.1098701300587437,3.8963651322991772,24000,0.7,1.0,,"[321010, 321011]",1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,991100,,4.854149919992778e-05,0.8274694542698753,0.0006027122026502286,0.8164907250672365,0.42711130487950016,0.00030565962746306226,0.4505616902643299,0.2364049988808344,0.00017852536915975966,0.2567223125943491,,0.8911189531607797,0.8911189531607785,0.9011818240659871,,0.9438850117062199,0.9438850117062192,0.950766039721719,,0.9879108260575492,0.987910826057549,0.9902223070006396,,0,0.006156488232132468,0.00610794673293254,0.1539122058033117,0.006205029731332396,0.0008929585828280906,0.0008444170836281629,0.022323964570702265,0.0009415000820280183,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.06951430193852959,,4.736841801606054e-06,,3.556394646278495e-05,3.556394646278222e-05,3.4023261176806185e-05,,2.5373571109710636e-05,2.5373571109708806e-05,2.3547740449703894e-05,,9.54126662651742e-06,9.541266626516842e-06,8.23013108388643e-06,1.095298783039437,refresh,,,,1.7653041251008972e-09,,0,2.2074405720147077,4.571334798050017,24000,0.7,1.0,,"[321000, 321001]",600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.0025,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990925,,1.7409536326340451e-06,0.8269914672539235,0.00031441246524198326,0.8214085486138427,0.4448511976745252,0.00017214079327305384,0.44786414968806015,0.2529712406560467,9.811741549205037e-05,0.2551853003049759,,0.8994063475742157,0.8994063475742157,0.9000421963966576,,0.949598693600672,0.9495986936006717,0.9500284417509396,,0.9898691574418147,0.9898691574418147,0.9900092069065901,,0,0.00042266792301837164,0.0004209269693857376,0.16906716920734866,0.0004244088766510057,3.017410612038418e-05,2.8433152487750136e-05,0.012069642448153672,3.191505975301823e-05,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6737434046286994,,1.4856234675160414e-26,,1.3495625073823958e-06,1.3495625073823907e-06,1.3452827016459502e-06,,9.138487758945123e-07,9.138487758945125e-07,9.090222262076793e-07,,2.9920204181363616e-07,2.992020418136378e-07,2.960747353477524e-07,1.2916378941463897,refresh,,,,0.0,,0,1.9685877982694264,3.1544243921722734,24000,0.9,1.0,,"[322040, 322041]",28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990950,,4.192016012893873e-06,0.8318776588385023,0.00041376599008673847,0.8214085486138427,0.44196697425113507,0.0002258976931069244,0.44786414968806015,0.2508833868548613,0.00012869896045817643,0.2551853003049759,,0.8988689271440459,0.8988689271440459,0.9001396382384897,,0.9492345319045902,0.9492345319045902,0.9500939911506852,,0.9897497254510043,0.9897497254510043,0.9900303216307711,,0,0.0008039400144603803,0.0007997479984474864,0.16078800289207607,0.0008081320304732742,0.00010005890855779853,9.586689254490466e-05,0.020011781711559706,0.0001042509245706924,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6500012587591746,,4.0202800107046043e-19,,3.216326059217094e-06,3.2163260592170926e-06,3.196111237122991e-06,,2.184604323734198e-06,2.1846043237341996e-06,2.1617423269339415e-06,,7.207059743461433e-07,7.207059743461464e-07,7.058097559202735e-07,1.188562253783821,refresh,,,,0.0,,0,2.009353554331611,3.5599413699119977,24000,0.9,1.0,,"[322030, 322031]",11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,991000,,9.843795578490237e-06,0.8388109396135981,0.0005200899521555885,0.8214085486138427,0.4372701047880393,0.00028024085217163866,0.44786414968806015,0.24741018534817613,0.00015944116075905534,0.2551853003049759,,0.8978844888247374,0.8978844888247374,0.9004208167101263,,0.9485650945859704,0.9485650945859704,0.9502825713101811,,0.9895282350055593,0.9895282350055593,0.9900906053549112,,0,0.0014986737163283914,0.0014888299207499011,0.14986737163283914,0.0015085175119068817,0.0003026219001336927,0.0002927781045552025,0.030262190013369272,0.00031246569571218296,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.592100698595468,,4.071284777227748e-12,,7.242130019178254e-06,7.242130019178251e-06,7.1527423320146596e-06,,4.949281500396014e-06,4.949281500396013e-06,4.847616434857292e-06,,1.658058042774189e-06,1.6580580427741967e-06,1.5910646264958134e-06,1.073598786812217,refresh,,,,1.5543122344752192e-15,,0,2.009907902749625,3.811067664905063,24000,0.9,1.0,,"[322020, 322021]",4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,991100,,2.0861549273831766e-05,0.8443087834306531,0.0006292370863733363,0.8214085486138427,0.43163025032261204,0.0003309135695033025,0.44786414968806015,0.24277901117970305,0.00018699849248771976,0.2551853003049759,,0.8960663798224162,0.8960663798224162,0.9011149275710445,,0.9473198764946494,0.9473198764946493,0.9507448536392056,,0.9891088100384986,0.9891088100384986,0.9902357405148748,,0,0.002768281681959306,0.002747420132685474,0.1384140840979653,0.0027891432312331377,0.0008078067884862428,0.000786945239212411,0.04039033942431214,0.0008286683377600745,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.46386402761540113,,1.446387827773791e-06,,1.6020876754360592e-05,1.6020876754360423e-05,1.5638733823138897e-05,,1.1074140311622431e-05,1.1074140311622316e-05,1.0635126112177786e-05,,3.819387226197511e-06,3.819387226197478e-06,3.5241047009082857e-06,0.9589479213574265,refresh,,,,2.0792390031942887e-10,,0,2.0036213405590697,4.070439878554063,24000,0.9,1.0,,"[322010, 322011]",1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,991300,,4.685308558691758e-05,0.8458358335214011,0.0007303985001592525,0.8164907250672365,0.4241556358391235,0.000367477759416393,0.4505616902643299,0.23592990694122631,0.00020610454876175487,0.2567223125943491,,0.8926772763298938,0.89267727621747,0.9026661736500767,,0.9449626759592834,0.9449626758826005,0.9517596165357872,,0.9882827716793359,0.9882827716537755,0.99053885144168,,0,0.00508338409312073,0.0050365310075338125,0.12708460232801824,0.005130237178707647,0.001965821000757373,0.0019189679151704552,0.04914552501893432,0.0020126740863442905,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.1919088388479211,,0.0018664549362950981,,3.664223034512245e-05,3.664222980085453e-05,3.502951314036358e-05,,2.600711167967429e-05,2.6007111316740544e-05,2.4109050308957215e-05,,9.634619550346513e-06,9.634619436608316e-06,8.290092733783343e-06,0.837501159642118,refresh,,,,6.812673355449661e-07,,0,2.03309953442069,4.396788611361952,24000,0.9,1.0,,"[322000, 322001]",600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596
,,0.0025,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990025,,6.164729427382553e-07,0.820701867950074,8.146167884444047e-05,0.8214085486138427,0.4466691092325527,4.40311150109517e-05,0.44786414968806015,0.253966052973016,2.512240472754097e-05,0.2551853003049759,,0.8993609133677701,0.8993609133677699,0.8999969071536019,,0.9495679950260878,0.9495679950260878,0.9499979061576002,,0.9898591604240696,0.9898591604240696,0.98999931485523,,0,0.0004550390841161489,0.00045442261117341066,0.18201563364645956,0.00045565555705888715,2.1971619894589622e-06,1.580689046720707e-06,0.0008788647957835849,2.8136349321972178e-06,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6865563203124179,,1.0847628689366829e-29,,4.4801485467201824e-07,4.480148546720189e-07,4.4659177318183034e-07,,3.031945710553509e-07,3.031945710553506e-07,3.015910028156746e-07,,9.91257341773809e-08,9.912573417738062e-08,9.808839193644482e-08,1.4881749703353109,refresh,,,,0.0,,0,1.7187867939969224,1.9871114701530954,24000,0.0,1.0,,"[320040, 320041]",28719,0.11630871536766738,0.11652659014251363,0.13859038243496777,0.13884999624183877,0.18213863677184494,0.18247982714912686
,,0.005,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990050,,1.7818646256273464e-06,0.8200962244146975,0.0001150269318934763,0.8214085486138427,0.4454118711678372,6.166273114754673e-05,0.44786414968806015,0.25271420899385516,3.527013509580954e-05,0.2551853003049759,,0.8987179205266408,0.8987179205266408,0.8999895917684034,,0.9491323882624086,0.9491323882624086,0.9499929270888002,,0.9897163727964465,0.9897163727964463,0.9899976643682608,,0,0.0009113508229169343,0.0009095689582913069,0.18227016458338685,0.0009131326875425616,7.352088783801891e-06,5.570224158174545e-06,0.0014704177567603782,9.133953409429237e-06,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6718919975625477,,5.936546698420293e-23,,1.2923776621417463e-06,1.2923776621417511e-06,1.2842282221783015e-06,,8.767846005108041e-07,8.767846005108087e-07,8.675830608591431e-07,,2.884049885368909e-07,2.884049885368942e-07,2.8242899505710334e-07,1.4760339678336825,refresh,,,,0.0,,0,1.8110444129835375,2.240496786527906,24000,0.0,1.0,,"[320030, 320031]",11229,0.16448536269514724,0.16510103058434034,0.1959963984540054,0.19673001199230714,0.25758293035489005,0.25854706197380917
,,0.01,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990100,,5.315001271810609e-06,0.8183562517576332,0.00016893708893820527,0.8214085486138427,0.44316121718210805,8.90833623560557e-05,0.44786414968806015,0.2503503725303421,5.1266414105196694e-05,0.2551853003049759,,0.897411453558595,0.897411453558595,0.8999537428603087,,0.9482442091315294,0.9482442091315294,0.9499683963356014,,0.9894227256232632,0.9894227256232632,0.9899894276963612,,0,0.0018336995761355501,0.0018283845748637395,0.183369957613555,0.0018390145774073608,3.241024924491298e-05,2.7095247973102373e-05,0.003241024924491298,3.772525051672359e-05,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.6031676061009517,,6.491023191743692e-17,,3.7276587267706106e-06,3.7276587267706135e-06,3.6814515830304644e-06,,2.5436031076397915e-06,2.543603107639793e-06,2.4911579677534037e-06,,8.487641940868291e-07,8.487641940868286e-07,8.14350661031372e-07,1.4662229686772867,refresh,,,,1.1102230246251565e-16,,0,1.940772852143746,2.6643222408114586,24000,0.0,1.0,,"[320020, 320021]",4242,0.23261743073533475,0.23435556771311597,0.27718076486993554,0.2792518828228214,0.3642772735436899,0.3669991839237938
,,0.02,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990200,,1.3815900183544724e-05,0.8162691459669035,0.00024362918685013674,0.8214085486138427,0.43786629589536324,0.00012504818528108689,0.44786414968806015,0.24520749539533995,7.382198131307447e-05,0.2551853003049759,,0.8947781604290885,0.8947781604290885,0.8998585600053416,,0.9464406410570735,0.9464406410570735,0.9499015769191452,,0.988815352256197,0.988815352256197,0.9899656272311107,,0,0.0036723456388056963,0.0036585297386221515,0.18361728194028482,0.003686161538989241,9.637491604796988e-05,8.255901586442516e-05,0.004818745802398494,0.0001101908162315146,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.49425678098311066,,1.1902477959086651e-11,,1.0638907347959878e-05,1.0638907347959878e-05,1.0385158532104312e-05,,7.3536721773696365e-06,7.353672177369642e-06,7.062067177951478e-06,,2.5344460027311983e-06,2.5344460027312067e-06,2.3383063344212448e-06,1.4422546477796987,refresh,,,,9.43689570931383e-15,,0,2.10218917131806,3.3098420983338053,24000,0.0,1.0,,"[320010, 320011]",1531,0.3289707253902945,0.3338688220075828,0.3919927969080108,0.39782923901166184,0.5151658607097801,0.522836245838096
,,0.04,399 whole-replication multinomial bootstrap samples; full 1601-point grid,,399,990400,,3.8590693657170015e-05,0.8047332560995586,0.0003684908097245265,0.8164907250672365,0.4308278744976189,0.00018329005400393968,0.4505616902643299,0.2369850482355403,0.00011672133863032381,0.2567223125943491,,0.889212754038417,0.8892127540384169,0.8993651579778107,,0.9425619901913853,0.9425619901913853,0.9495453737490257,,0.9874504079757886,0.9874504079757886,0.9898300411083697,,0,0.007461899437600783,0.007423308743943613,0.18654748594001958,0.007500490131257953,0.0004146682222027076,0.0003760775285455376,0.01036670555506769,0.00045325891585987763,growing,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-0.22415542968314695,,1.7776894605404263e-08,,3.274258294160427e-05,3.2742582941604275e-05,3.134324111674962e-05,,2.345782580010175e-05,2.345782580010176e-05,2.1787377875990918e-05,,8.896180425949557e-06,8.896180425949566e-06,7.68073431872734e-06,1.4140537505558153,refresh,,,,7.868594664728334e-12,,0,2.3886659046095766,4.5049529795089125,24000,0.0,1.0,,"[320000, 320001]",600,0.4652348614706695,0.47898860623953365,0.5543615297398711,0.5707501274593478,0.7285545470873798,0.750092815434596


==> anc/results/auxiliary/startup.json <==
{
  "seed": 930012,
  "initial_error": 1.0,
  "rho": 0.7,
  "calibration_df": 64,
  "rows": [
    {
      "a": 0.04,
      "steps": 2,
      "learning_time": 0.08,
      "replications": 24000,
      "naive_coverage": 0.0010930391125926256,
      "naive_mcse": 0.00011469562933606313,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9499765930495232,
      "independent_F_mcse": 0.00013368805303503757,
      "exact_width_median": 3.770575676168641,
      "exact_width_q90": 17.014129155944083,
      "naive_width": 0.5543615297398711
    },
    {
      "a": 0.04,
      "steps": 7,
      "learning_time": 0.28,
      "replications": 24000,
      "naive_coverage": 0.026930870250715184,
      "naive_mcse": 0.0007086092724365002,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9500414272860128,
      "independent_F_mcse": 0.0001320683471046062,
      "exact_width_median": 1.7700613068926354,
      "exact_width_q90": 4.2318263319852205,
      "naive_width": 0.5543615297398711
    },
    {
      "a": 0.04,
      "steps": 25,
      "learning_time": 1.0,
      "replications": 24000,
      "naive_coverage": 0.2987602605475378,
      "naive_mcse": 0.0020413117177361167,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9500149027081363,
      "independent_F_mcse": 0.00013195102309631492,
      "exact_width_median": 0.8704338648175867,
      "exact_width_q90": 1.3074413382429297,
      "naive_width": 0.5543615297398711
    },
    {
      "a": 0.04,
      "steps": 100,
      "learning_time": 4.0,
      "replications": 24000,
      "naive_coverage": 0.9305764704772961,
      "naive_mcse": 0.00024881959382012236,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.949914893580371,
      "independent_F_mcse": 0.00013287815575686683,
      "exact_width_median": 0.5802633256916413,
      "exact_width_q90": 0.6118289411309922,
      "naive_width": 0.5543615297398711
    },
    {
      "a": 0.04,
      "steps": 600,
      "learning_time": 24.0,
      "replications": 24000,
      "naive_coverage": 0.9438445662451483,
      "naive_mcse": 2.593656351468952e-05,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9501315141024698,
      "independent_F_mcse": 0.00013374034775781867,
      "exact_width_median": 0.5663291061593445,
      "exact_width_q90": 0.578525108014897,
      "naive_width": 0.5543615297398711
    },
    {
      "a": 0.01,
      "steps": 5,
      "learning_time": 0.05,
      "replications": 24000,
      "naive_coverage": 2.9470087455290852e-12,
      "naive_mcse": 2.09782540763395e-12,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9501514612624863,
      "independent_F_mcse": 0.00013108706149317278,
      "exact_width_median": 2.157840888848378,
      "exact_width_q90": 6.062930934304876,
      "naive_width": 0.27718076486993554
    },
    {
      "a": 0.01,
      "steps": 25,
      "learning_time": 0.25,
      "replications": 24000,
      "naive_coverage": 0.0001286921314326473,
      "naive_mcse": 3.599317884099667e-05,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9501229123033345,
      "independent_F_mcse": 0.0001319606915725762,
      "exact_width_median": 0.8479839406589759,
      "exact_width_q90": 1.3049414973283073,
      "naive_width": 0.27718076486993554
    },
    {
      "a": 0.01,
      "steps": 100,
      "learning_time": 1.0,
      "replications": 24000,
      "naive_coverage": 0.03374565701043222,
      "naive_mcse": 0.0006621625111958241,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9499528388832785,
      "independent_F_mcse": 0.0001328303263083612,
      "exact_width_median": 0.41595207299365733,
      "exact_width_q90": 0.505013796706092,
      "naive_width": 0.27718076486993554
    },
    {
      "a": 0.01,
      "steps": 400,
      "learning_time": 4.0,
      "replications": 24000,
      "naive_coverage": 0.9330343455503641,
      "naive_mcse": 0.00015201870187267372,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9501751150278441,
      "independent_F_mcse": 0.0001326535930449914,
      "exact_width_median": 0.2843296289442187,
      "exact_width_q90": 0.29019464063696887,
      "naive_width": 0.27718076486993554
    },
    {
      "a": 0.01,
      "steps": 2400,
      "learning_time": 24.0,
      "replications": 24000,
      "naive_coverage": 0.948370285236233,
      "naive_mcse": 4.098670337778669e-06,
      "exact_known_sigma_coverage": 0.95,
      "independent_F_coverage": 0.9501002396747037,
      "independent_F_mcse": 0.00013207502640164037,
      "exact_width_median": 0.2789593791788104,
      "exact_width_q90": 0.2800122682757898,
      "naive_width": 0.27718076486993554
    }
  ]
}


==> anc/results/direct_evidence/acceptance.json <==
{
  "refresh_configurations": 15,
  "startup_configurations": 2,
  "actual_startup_independent_trajectories": 96000,
  "startup_endpoints_per_trajectory": 5,
  "refreshed_histories_are_reused": true,
  "tv_recalculation_max_difference": 0.0,
  "tail_bound_max": 9.23079814798177e-14,
  "half_history_tv_difference_max": 1.3625387667304256e-06,
  "split_seed_tv_difference_max": 0.00015085524687832863,
  "bootstrap_to_linearized_sd_ratios": [
    {
      "rho": 0.7,
      "a": 0.04,
      "method": "baseline",
      "ratio": 1.0507847357922577
    },
    {
      "rho": 0.7,
      "a": 0.04,
      "method": "corrected",
      "ratio": 0.9450512588759526
    },
    {
      "rho": 0.7,
      "a": 0.0025,
      "method": "baseline",
      "ratio": 0.9905975136006483
    },
    {
      "rho": 0.7,
      "a": 0.0025,
      "method": "corrected",
      "ratio": 0.9760923643974468
    }
  ],
  "startup_coverage_max_standard_errors_from_nominal": 3.0328136352729707,
  "software": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "scipy": "1.17.0"
  },
  "source_sha256_at_validation": {
    "direct_evidence.py": "417bb2501f2a4a08694cd9acf4de7d5570a0fe3a1c4c49a9d659e114f181cb8c",
    "models.py": "956da92bb4234d23b610deded5475e53ebe6e9af3b11ecf536821a338f557260",
    "validate_direct_evidence.py": "c72eb151f27c00ed99ba6dbd7030c2984fd51fbb9d3c3aba412d4af6f8cae6b7"
  },
  "saved_data_sha256": {
    "results/direct_evidence/refresh/r0.7_a0.0025.json": "2d825cc13a8ffb70d742e8e1775ecd1329e0529e8a9742167954ae68dd211d4d",
    "results/direct_evidence/refresh/r0.7_a0.005.json": "376e389a4a3ee09c9af6367787a2017c58aef986f8017ae9b7ce92889051f33e",
    "results/direct_evidence/refresh/r0.7_a0.01.json": "013bb218ed0f39118bc9939393818c4a7fc0cb91f78c6922afacf1620bef8b95",
    "results/direct_evidence/refresh/r0.7_a0.02.json": "3e38837d4ff8752d97ce670e28dd9861882d45d3b82cd1635c0a0a7f3dd500fc",
    "results/direct_evidence/refresh/r0.7_a0.04.json": "9884c9cc7749e49ca375263aa49c9c3e4c9ce8c4c1b3b1278821d99019c92fa1",
    "results/direct_evidence/refresh/r0.9_a0.0025.json": "eb3843bb16885849b09d2f2067421be8075cca5763c3db3c7c16d9c36d5f436a",
    "results/direct_evidence/refresh/r0.9_a0.005.json": "927aacbcbf010b4c0ae6375c83ba5c0b401f27026d562e2861828e9c4323fe7a",
    "results/direct_evidence/refresh/r0.9_a0.01.json": "5749fc11beaad3480c4e08c0712d70da92ba2c4c46dd28badd486c8977fb550d",
    "results/direct_evidence/refresh/r0.9_a0.02.json": "19af6bb8c4c9aa25b8eacf06833c647b142f3f203d6047f30c684fa4e24380dc",
    "results/direct_evidence/refresh/r0.9_a0.04.json": "11e15547623ff319f9b7235ab709d160c943c140c0148fcba2d041e62ce654e1",
    "results/direct_evidence/refresh/r0_a0.0025.json": "908739e63834c37c6c10a4aa10b24a4d8c338c7879bb2d65ab6e91d1111a1168",
    "results/direct_evidence/refresh/r0_a0.005.json": "69a268189f359a2bfed64a64a38ea7f230ce29f60e25b2df9150631dca30be7a",
    "results/direct_evidence/refresh/r0_a0.01.json": "75e31515b78b86fb5724b046cb722658fb3ebb0f5ab98449ee37b99f7a7bf466",
    "results/direct_evidence/refresh/r0_a0.02.json": "1678a445234206e7737a3f6a5b812f805e933732efd6e481eb0cf6d647b71183",
    "results/direct_evidence/refresh/r0_a0.04.json": "572de9a212eab00b620971c0068f900777220e8879c82b1b0b695714955f2960",
    "results/direct_evidence/refresh.json": "48699b9100e2253bbdbbc5826120e0b596d177ac943387a2be946610f714a03a",
    "results/direct_evidence/startup/a0.01.npz": "a4d12f64e6acadfb3a4985ae626ac84edae63ce67c3ab4db6a2353886f35be98",
    "results/direct_evidence/startup/a0.04.npz": "67d03da662121221c63bc568d71d60198c726426a051a53c2d15242e70037821",
    "results/direct_evidence/startup.json": "0b865c1865dc47cc6b492477af296667c5d7970f0e9b11771520c84b13855129"
  }
}


==> anc/results/direct_evidence/refresh.json <==
{
  "rows": [
    {
      "rho": 0.0,
      "a": 0.04,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.9747526005850661,
        "q25": 1.1442751006175405,
        "q50": 1.4140537505758823,
        "q75": 1.8208591372449376,
        "q90": 2.3886659046663787,
        "q99": 4.504952981111364
      },
      "probability_deviation_gt_half": 0.30433333333333334,
      "baseline": {
        "tv": 0.014923799301941482,
        "linearized_mcse": 4.292847663456467e-05,
        "tail_bound": 6.8956262000526335e-18,
        "crossings": [
          0.7201217974412762
        ],
        "log_crossings": [
          -0.3283349181656184
        ],
        "integration_limit": 6.651978860832392,
        "log_integration_limit": 1.8949143834591844,
        "seed_estimates": [
          0.014967167470998154,
          0.014880431529966444
        ],
        "half_history_tv": 0.01492379928621522,
        "tv_over_a": 0.37309498254853707,
        "mcse_over_a": 0.0010732119158641167
      },
      "corrected": {
        "tv": 0.0008293381712937778,
        "linearized_mcse": 4.292354477852971e-05,
        "tail_bound": 6.925127797565118e-18,
        "crossings": [
          0.7711105407490731
        ],
        "log_crossings": [
          -0.2599235424803651
        ],
        "integration_limit": 6.651978860832394,
        "log_integration_limit": 1.8949143834591848,
        "seed_estimates": [
          0.000872748359407591,
          0.0007859314245330274
        ],
        "half_history_tv": 0.0008293381556277832,
        "tv_over_a": 0.020733454282344445,
        "mcse_over_a": 0.0010730886194632427
      }
    },
    {
      "rho": 0.0,
      "a": 0.02,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.0784834977516358,
        "q25": 1.2254631597466394,
        "q50": 1.442254647779813,
        "q75": 1.733195325378143,
        "q90": 2.1021891714311254,
        "q99": 3.3098420991568793
      },
      "probability_deviation_gt_half": 0.17458333333333334,
      "baseline": {
        "tv": 0.007344749850819635,
        "linearized_mcse": 1.4660391108865011e-05,
        "tail_bound": 4.0863411075254135e-16,
        "crossings": [
          0.7129855252990969
        ],
        "log_crossings": [
          -0.33829415989719797
        ],
        "integration_limit": 5.811645258558423,
        "log_integration_limit": 1.7598637078092025,
        "seed_estimates": [
          0.007341081153957971,
          0.007348418557013339
        ],
        "half_history_tv": 0.007344749850803975,
        "tv_over_a": 0.3672374925409817,
        "mcse_over_a": 0.0007330195554432505
      },
      "corrected": {
        "tv": 0.00019275083427724635,
        "linearized_mcse": 1.465510556234047e-05,
        "tail_bound": 5.845447021069426e-16,
        "crossings": [
          0.7383168681824951
        ],
        "log_crossings": [
          -0.30338218584969817
        ],
        "integration_limit": 5.811645258558425,
        "log_integration_limit": 1.7598637078092028,
        "seed_estimates": [
          0.00018910068809004587,
          0.00019640211718640599
        ],
        "half_history_tv": 0.00019275083426127524,
        "tv_over_a": 0.009637541713862318,
        "mcse_over_a": 0.0007327552781170234
      }
    },
    {
      "rho": 0.0,
      "a": 0.01,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.1756474064378724,
        "q25": 1.2986656910860956,
        "q50": 1.4662229686923502,
        "q75": 1.6840890631761412,
        "q90": 1.940772852349154,
        "q99": 2.6643222411658196
      },
      "probability_deviation_gt_half": 0.08966666666666667,
      "baseline": {
        "tv": 0.0036673992011734095,
        "linearized_mcse": 5.234507557805536e-06,
        "tail_bound": 9.17529365982791e-15,
        "crossings": [
          0.7099180172410227
        ],
        "log_crossings": [
          -0.3426057842884125
        ],
        "integration_limit": 5.503632315466085,
        "log_integration_limit": 1.7054082952502823,
        "seed_estimates": [
          0.003662408553782884,
          0.0036723898494015433
        ],
        "half_history_tv": 0.0036673992011734095,
        "tv_over_a": 0.36673992011734097,
        "mcse_over_a": 0.0005234507557805535
      },
      "corrected": {
        "tv": 6.482049849418805e-05,
        "linearized_mcse": 5.234244646124464e-06,
        "tail_bound": 1.1209803382285737e-14,
        "crossings": [
          0.7200063281876409
        ],
        "log_crossings": [
          -0.3284952778611592
        ],
        "integration_limit": 5.503632315466085,
        "log_integration_limit": 1.7054082952502823,
        "seed_estimates": [
          5.982974489956532e-05,
          6.981128190171589e-05
        ],
        "half_history_tv": 6.482049849418799e-05,
        "tv_over_a": 0.0064820498494188045,
        "mcse_over_a": 0.0005234244646124464
      }
    },
    {
      "rho": 0.0,
      "a": 0.005,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.2539871334596981,
        "q25": 1.3506837503262328,
        "q50": 1.4760339679311953,
        "q75": 1.6319985763824632,
        "q90": 1.8110444130324261,
        "q99": 2.240496786538282
      },
      "probability_deviation_gt_half": 0.03808333333333333,
      "baseline": {
        "tv": 0.0018227101296111213,
        "linearized_mcse": 1.830435732419632e-06,
        "tail_bound": 6.120452228980536e-14,
        "crossings": [
          0.7084709722443132
        ],
        "log_crossings": [
          -0.34464619141152475
        ],
        "integration_limit": 5.31772776099192,
        "log_integration_limit": 1.6710460995194842,
        "seed_estimates": [
          0.0018236224038804837,
          0.0018217978553510732
        ],
        "half_history_tv": 0.0018227101296111213,
        "tv_over_a": 0.36454202592222423,
        "mcse_over_a": 0.0003660871464839264
      },
      "corrected": {
        "tv": 1.4704218666530812e-05,
        "linearized_mcse": 1.8303937458830324e-06,
        "tail_bound": 6.772396551249273e-14,
        "crossings": [
          0.7138063198009518
        ],
        "log_crossings": [
          -0.3371436142233943
        ],
        "integration_limit": 5.317727760991921,
        "log_integration_limit": 1.6710460995194845,
        "seed_estimates": [
          1.5616486683097917e-05,
          1.3791952744095328e-05
        ],
        "half_history_tv": 1.4704218666530812e-05,
        "tv_over_a": 0.002940843733306162,
        "mcse_over_a": 0.0003660787491766065
      }
    },
    {
      "rho": 0.0,
      "a": 0.0025,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.3178494360817106,
        "q25": 1.3932053041229646,
        "q50": 1.4881749707481657,
        "q75": 1.6006134544816928,
        "q90": 1.718786794003112,
        "q99": 1.9871114705159678
      },
      "probability_deviation_gt_half": 0.009125,
      "baseline": {
        "tv": 0.0009100871157473789,
        "linearized_mcse": 6.368915972493243e-07,
        "tail_bound": 8.767073689975901e-14,
        "crossings": [
          0.7077795747831895
        ],
        "log_crossings": [
          -0.3456225688152283
        ],
        "integration_limit": 5.278879916273726,
        "log_integration_limit": 1.6637139381445492,
        "seed_estimates": [
          0.0009103885442371663,
          0.000909785687257901
        ],
        "half_history_tv": 0.0009100871157473789,
        "tv_over_a": 0.36403484629895155,
        "mcse_over_a": 0.0002547566388997297
      },
      "corrected": {
        "tv": 4.394323995205372e-06,
        "linearized_mcse": 6.368891634900795e-07,
        "tail_bound": 9.23079814798177e-14,
        "crossings": [
          0.7100614312944742
        ],
        "log_crossings": [
          -0.3424037897397068
        ],
        "integration_limit": 5.278879916273726,
        "log_integration_limit": 1.6637139381445492,
        "seed_estimates": [
          4.695751027560696e-06,
          4.092897207146645e-06
        ],
        "half_history_tv": 4.394323995205372e-06,
        "tv_over_a": 0.0017577295980821487,
        "mcse_over_a": 0.0002547556653960318
      }
    },
    {
      "rho": 0.7,
      "a": 0.04,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.6532235234514487,
        "q25": 0.8209293615537419,
        "q50": 1.0952987830430088,
        "q75": 1.5319812742260777,
        "q90": 2.2074405786691904,
        "q99": 4.571334798072698
      },
      "probability_deviation_gt_half": 0.55075,
      "baseline": {
        "tv": 0.01231299366304444,
        "linearized_mcse": 4.692882508875274e-05,
        "tail_bound": 2.0918519886861245e-18,
        "crossings": [
          0.719149676291693
        ],
        "log_crossings": [
          -0.32968577005860994
        ],
        "integration_limit": 7.18672049470554,
        "log_integration_limit": 1.972234947331493,
        "seed_estimates": [
          0.012237566091026105,
          0.012388421337904434
        ],
        "half_history_tv": 0.012312990132425592,
        "tv_over_a": 0.307824841576111,
        "mcse_over_a": 0.0011732206272188185,
        "bootstrap_sd": 4.931209307192612e-05,
        "bootstrap_interval95": [
          0.01220497911640811,
          0.012404790408997158
        ],
        "bootstrap_repetitions": 199
      },
      "corrected": {
        "tv": 0.001785930885531323,
        "linearized_mcse": 4.685874818691196e-05,
        "tail_bound": 2.091878151784304e-18,
        "crossings": [
          0.7059510366511935,
          3.6387445590349947
        ],
        "log_crossings": [
          -0.34820939707921655,
          1.2916387207924818
        ],
        "integration_limit": 7.1867204947055425,
        "log_integration_limit": 1.9722349473314935,
        "seed_estimates": [
          0.0018613124280054466,
          0.0017105552485215656
        ],
        "half_history_tv": 0.0017859344149702323,
        "tv_over_a": 0.044648272138283075,
        "mcse_over_a": 0.001171468704672799,
        "bootstrap_sd": 4.428391896339241e-05,
        "bootstrap_interval95": [
          0.0017008658894151112,
          0.0018690267979869838
        ],
        "bootstrap_repetitions": 199
      }
    },
    {
      "rho": 0.7,
      "a": 0.02,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.7858142842306921,
        "q25": 0.9474943491416763,
        "q50": 1.2017803433054162,
        "q75": 1.5786338817519632,
        "q90": 2.109870131441669,
        "q99": 3.896365185406618
      },
      "probability_deviation_gt_half": 0.427625,
      "baseline": {
        "tv": 0.006503525080568114,
        "linearized_mcse": 1.990549040063461e-05,
        "tail_bound": 4.1911224209875883e-16,
        "crossings": [
          0.7129153041889027
        ],
        "log_crossings": [
          -0.3383926535775421
        ],
        "integration_limit": 5.806845452596652,
        "log_integration_limit": 1.759037472052054,
        "seed_estimates": [
          0.006493227302346492,
          0.006513822860928631
        ],
        "half_history_tv": 0.006503525079087243,
        "tv_over_a": 0.3251762540284057,
        "mcse_over_a": 0.0009952745200317306
      },
      "corrected": {
        "tv": 0.0006487559411348344,
        "linearized_mcse": 1.989928341130549e-05,
        "tail_bound": 6.047822849140195e-16,
        "crossings": [
          0.7066364535372819,
          5.116072619437531
        ],
        "log_crossings": [
          -0.3472389553265599,
          1.6323870781892575
        ],
        "integration_limit": 5.8068454525966535,
        "log_integration_limit": 1.7590374720520543,
        "seed_estimates": [
          0.000659051502156908,
          0.0006384604714443129
        ],
        "half_history_tv": 0.0006487559426158389,
        "tv_over_a": 0.03243779705674172,
        "mcse_over_a": 0.0009949641705652745
      }
    },
    {
      "rho": 0.7,
      "a": 0.01,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.9130296140019061,
        "q25": 1.0621905596711425,
        "q50": 1.2854197001777359,
        "q75": 1.6109358513179473,
        "q90": 2.0487835686673974,
        "q99": 3.5068796554386656
      },
      "probability_deviation_gt_half": 0.2942916666666667,
      "baseline": {
        "tv": 0.0033975947996426757,
        "linearized_mcse": 8.409973230435302e-06,
        "tail_bound": 1.1854668391744678e-14,
        "crossings": [
          0.709952845564615
        ],
        "log_crossings": [
          -0.34255672585005503
        ],
        "integration_limit": 5.479114883408902,
        "log_integration_limit": 1.7009435702884348,
        "seed_estimates": [
          0.003375569197316211,
          0.003419620416417474
        ],
        "half_history_tv": 0.003397594799642672,
        "tv_over_a": 0.3397594799642676,
        "mcse_over_a": 0.0008409973230435302
      },
      "corrected": {
        "tv": 0.0002050022277553003,
        "linearized_mcse": 8.409200317196325e-06,
        "tail_bound": 1.4500325559593275e-14,
        "crossings": [
          0.7062471207943505
        ],
        "log_crossings": [
          -0.3477900732811584
        ],
        "integration_limit": 5.479114883408902,
        "log_integration_limit": 1.7009435702884348,
        "seed_estimates": [
          0.0002270259258779352,
          0.00018297924697498115
        ],
        "half_history_tv": 0.0002050022277554139,
        "tv_over_a": 0.020500222775530028,
        "mcse_over_a": 0.0008409200317196324
      }
    },
    {
      "rho": 0.7,
      "a": 0.005,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.0295176348276465,
        "q25": 1.1610770981937688,
        "q50": 1.354457848730138,
        "q75": 1.6163881546632448,
        "q90": 1.9670934983664172,
        "q99": 3.056595958618355
      },
      "probability_deviation_gt_half": 0.16691666666666666,
      "baseline": {
        "tv": 0.001749198736582836,
        "linearized_mcse": 3.482146501894607e-06,
        "tail_bound": 2.931779328657539e-14,
        "crossings": [
          0.7085061969624291
        ],
        "log_crossings": [
          -0.3445964732948344
        ],
        "integration_limit": 5.385259997676234,
        "log_integration_limit": 1.6836655912768483,
        "seed_estimates": [
          0.0017470985756297235,
          0.0017512988975968442
        ],
        "half_history_tv": 0.001749198736582836,
        "tv_over_a": 0.3498397473165672,
        "mcse_over_a": 0.0006964293003789214
      },
      "corrected": {
        "tv": 5.8808655623286154e-05,
        "linearized_mcse": 3.482034845029983e-06,
        "tail_bound": 3.253141728063427e-14,
        "crossings": [
          0.7061161581889519
        ],
        "log_crossings": [
          -0.34797552500979334
        ],
        "integration_limit": 5.3852599976762345,
        "log_integration_limit": 1.6836655912768486,
        "seed_estimates": [
          6.0908746452378783e-05,
          5.670857184616477e-05
        ],
        "half_history_tv": 5.8808655623286154e-05,
        "tv_over_a": 0.01176173112465723,
        "mcse_over_a": 0.0006964069690059965
      }
    },
    {
      "rho": 0.7,
      "a": 0.0025,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 1.1346322161373648,
        "q25": 1.2495081663241745,
        "q50": 1.4027873267586246,
        "q75": 1.6101435604905248,
        "q90": 1.8665269683639119,
        "q99": 2.6381478052831966
      },
      "probability_deviation_gt_half": 0.07775,
      "baseline": {
        "tv": 0.0008871516350237379,
        "linearized_mcse": 1.305546104531884e-06,
        "tail_bound": 7.216592367516915e-14,
        "crossings": [
          0.7077886449419059
        ],
        "log_crossings": [
          -0.3456097539489576
        ],
        "integration_limit": 5.296883093845655,
        "log_integration_limit": 1.6671185520612686,
        "seed_estimates": [
          0.0008883527322140477,
          0.0008859505378386479
        ],
        "half_history_tv": 0.0008871516350237379,
        "tv_over_a": 0.3548606540094951,
        "mcse_over_a": 0.0005222184418127536,
        "bootstrap_sd": 1.2932707250402963e-06,
        "bootstrap_interval95": [
          0.0008846881098297683,
          0.0008897249789171153
        ],
        "bootstrap_repetitions": 199
      },
      "corrected": {
        "tv": 1.8541237222202355e-05,
        "linearized_mcse": 1.3055389244475108e-06,
        "tail_bound": 7.601367762040226e-14,
        "crossings": [
          0.7068094061701212
        ],
        "log_crossings": [
          -0.34699423051801537
        ],
        "integration_limit": 5.296883093845655,
        "log_integration_limit": 1.6671185520612686,
        "seed_estimates": [
          1.7340147035220296e-05,
          1.974232848377134e-05
        ],
        "half_history_tv": 1.8541237222202355e-05,
        "tv_over_a": 0.007416494888880942,
        "mcse_over_a": 0.0005222155697790043,
        "bootstrap_sd": 1.2743265755768705e-06,
        "bootstrap_interval95": [
          1.5902549225861542e-05,
          2.0953966151785905e-05
        ],
        "bootstrap_repetitions": 199
      }
    },
    {
      "rho": 0.9,
      "a": 0.04,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.4209704019915135,
        "q25": 0.5672465488801737,
        "q50": 0.8375011630428509,
        "q75": 1.2915611769456654,
        "q90": 2.0330995346624636,
        "q99": 4.3967889967610905
      },
      "probability_deviation_gt_half": 0.7159166666666666,
      "baseline": {
        "tv": 0.010166811720099521,
        "linearized_mcse": 4.869449225047104e-05,
        "tail_bound": 2.6642686005469157e-18,
        "crossings": [
          0.7185122663497773
        ],
        "log_crossings": [
          -0.3305725014448641
        ],
        "integration_limit": 6.760099973175451,
        "log_integration_limit": 1.9110376788767973,
        "seed_estimates": [
          0.010108349287035641,
          0.010225274822943064
        ],
        "half_history_tv": 0.010165449265385252,
        "tv_over_a": 0.254170293002488,
        "mcse_over_a": 0.001217362306261776
      },
      "corrected": {
        "tv": 0.0039316429512103864,
        "linearized_mcse": 4.867942397145271e-05,
        "tail_bound": 2.6717126168443138e-18,
        "crossings": [
          0.7146650698856777,
          4.380230577452432
        ],
        "log_crossings": [
          -0.3359412797638072,
          1.4771013662567272
        ],
        "integration_limit": 6.760099973175454,
        "log_integration_limit": 1.9110376788767978,
        "seed_estimates": [
          0.003990085482362308,
          0.0038732027419621875
        ],
        "half_history_tv": 0.003933005489977117,
        "tv_over_a": 0.09829107378025966,
        "mcse_over_a": 0.0012169855992863177
      }
    },
    {
      "rho": 0.9,
      "a": 0.02,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.5383860874952614,
        "q25": 0.6935620428399348,
        "q50": 0.9589479215130138,
        "q75": 1.3822019747364063,
        "q90": 2.0036213406756618,
        "q99": 4.070439880101214
      },
      "probability_deviation_gt_half": 0.6341666666666667,
      "baseline": {
        "tv": 0.005536622098606241,
        "linearized_mcse": 2.2080740101203998e-05,
        "tail_bound": 1.3360946383098595e-16,
        "crossings": [
          0.7126773764042748
        ],
        "log_crossings": [
          -0.33872644848274325
        ],
        "integration_limit": 5.9006356623706395,
        "log_integration_limit": 1.7750600844930573,
        "seed_estimates": [
          0.005529536998122817,
          0.005543707202412946
        ],
        "half_history_tv": 0.005536621682754922,
        "tv_over_a": 0.27683110493031204,
        "mcse_over_a": 0.0011040370050601999
      },
      "corrected": {
        "tv": 0.0016156180367536367,
        "linearized_mcse": 2.2079486815802828e-05,
        "tail_bound": 1.9771893433326855e-16,
        "crossings": [
          0.7111811325875097
        ],
        "log_crossings": [
          -0.34082812411703356
        ],
        "integration_limit": 5.900635662370641,
        "log_integration_limit": 1.7750600844930575,
        "seed_estimates": [
          0.0016227027127724619,
          0.0016085333758202366
        ],
        "half_history_tv": 0.0016156184526040112,
        "tv_over_a": 0.08078090183768183,
        "mcse_over_a": 0.0011039743407901413
      }
    },
    {
      "rho": 0.9,
      "a": 0.01,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.6742033706549271,
        "q25": 0.8312578707719085,
        "q50": 1.0735987868587369,
        "q75": 1.4522313421260105,
        "q90": 2.0099079027498883,
        "q99": 3.8110676684277403
      },
      "probability_deviation_gt_half": 0.5298333333333334,
      "baseline": {
        "tv": 0.002997347497655386,
        "linearized_mcse": 1.0147384419760379e-05,
        "tail_bound": 6.274624650253468e-15,
        "crossings": [
          0.7098954452272921
        ],
        "log_crossings": [
          -0.3426375800338808
        ],
        "integration_limit": 5.534170824146752,
        "log_integration_limit": 1.710941749003024,
        "seed_estimates": [
          0.0029810356355960735,
          0.0030136593597309825
        ],
        "half_history_tv": 0.002997347497653691,
        "tv_over_a": 0.2997347497655386,
        "mcse_over_a": 0.0010147384419760379
      },
      "corrected": {
        "tv": 0.000605245067428093,
        "linearized_mcse": 1.0147194393658132e-05,
        "tail_bound": 7.738943647973375e-15,
        "crossings": [
          0.7089739466355663
        ],
        "log_crossings": [
          -0.3439364997604922
        ],
        "integration_limit": 5.534170824146752,
        "log_integration_limit": 1.710941749003024,
        "seed_estimates": [
          0.0006215568897722924,
          0.0005889332473686575
        ],
        "half_history_tv": 0.0006052450674295798,
        "tv_over_a": 0.0605245067428093,
        "mcse_over_a": 0.0010147194393658131
      }
    },
    {
      "rho": 0.9,
      "a": 0.005,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.8106546883550373,
        "q25": 0.9589735051377087,
        "q50": 1.1885622541441405,
        "q75": 1.5297934262817323,
        "q90": 2.0093535544284964,
        "q99": 3.559941378149518
      },
      "probability_deviation_gt_half": 0.39616666666666667,
      "baseline": {
        "tv": 0.001607887168847207,
        "linearized_mcse": 4.547496796527075e-06,
        "tail_bound": 3.2067306183784934e-14,
        "crossings": [
          0.7085064593645068
        ],
        "log_crossings": [
          -0.3445961029352944
        ],
        "integration_limit": 5.376251955908932,
        "log_integration_limit": 1.6819914689211708,
        "seed_estimates": [
          0.0016121100488929807,
          0.0016036642889933888
        ],
        "half_history_tv": 0.001607887168847207,
        "tv_over_a": 0.32157743376944137,
        "mcse_over_a": 0.0009094993593054149
      },
      "corrected": {
        "tv": 0.00020011974992954133,
        "linearized_mcse": 4.547463321701061e-06,
        "tail_bound": 3.5600814740021946e-14,
        "crossings": [
          0.7077991989321082
        ],
        "log_crossings": [
          -0.34559484284294856
        ],
        "integration_limit": 5.376251955908933,
        "log_integration_limit": 1.681991468921171,
        "seed_estimates": [
          0.00019589690045731048,
          0.0002043426021713418
        ],
        "half_history_tv": 0.00020011974992954133,
        "tv_over_a": 0.04002394998590827,
        "mcse_over_a": 0.0009094926643402121
      }
    },
    {
      "rho": 0.9,
      "a": 0.0025,
      "histories": 24000,
      "J": 1.5,
      "correction_quantiles": {
        "q10": 0.9365981820686584,
        "q25": 1.0791111354342577,
        "q50": 1.2916378941467994,
        "q75": 1.5839318409636371,
        "q90": 1.9685877982872446,
        "q99": 3.154424548513707
      },
      "probability_deviation_gt_half": 0.253625,
      "baseline": {
        "tv": 0.0008453440004762242,
        "linearized_mcse": 1.916857269981522e-06,
        "tail_bound": 6.064365669438905e-14,
        "crossings": [
          0.7078005345157381
        ],
        "log_crossings": [
          -0.345592955892
        ],
        "integration_limit": 5.312807399365071,
        "log_integration_limit": 1.6701203959864084,
        "seed_estimates": [
          0.0008463015514114027,
          0.0008443864495832161
        ],
        "half_history_tv": 0.0008453440004762242,
        "tv_over_a": 0.3381376001904897,
        "mcse_over_a": 0.0007667429079926088
      },
      "corrected": {
        "tv": 6.03488628003435e-05,
        "linearized_mcse": 1.916852510705667e-06,
        "tail_bound": 6.39040919720455e-14,
        "crossings": [
          0.7073210870255783
        ],
        "log_crossings": [
          -0.34627056197363487
        ],
        "integration_limit": 5.312807399365071,
        "log_integration_limit": 1.6701203959864084,
        "seed_estimates": [
          5.939131845792622e-05,
          6.130640793055184e-05
        ],
        "half_history_tv": 6.03488628003435e-05,
        "tv_over_a": 0.0241395451201374,
        "mcse_over_a": 0.0007667410042822669
      }
    }
  ],
  "tv_target": "finite empirical conditional Gaussian mixture",
  "uncertainty": "linearized Monte Carlo standard error; 199 full-history bootstrap checks in rho=.7 endpoint configurations"
}


==> anc/results/direct_evidence/refresh/r0.7_a0.0025.json <==
{
  "rho": 0.7,
  "a": 0.0025,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.1346322161373648,
    "q25": 1.2495081663241745,
    "q50": 1.4027873267586246,
    "q75": 1.6101435604905248,
    "q90": 1.8665269683639119,
    "q99": 2.6381478052831966
  },
  "probability_deviation_gt_half": 0.07775,
  "baseline": {
    "tv": 0.0008871516350237379,
    "linearized_mcse": 1.305546104531884e-06,
    "tail_bound": 7.216592367516915e-14,
    "crossings": [
      0.7077886449419059
    ],
    "log_crossings": [
      -0.3456097539489576
    ],
    "integration_limit": 5.296883093845655,
    "log_integration_limit": 1.6671185520612686,
    "seed_estimates": [
      0.0008883527322140477,
      0.0008859505378386479
    ],
    "half_history_tv": 0.0008871516350237379,
    "tv_over_a": 0.3548606540094951,
    "mcse_over_a": 0.0005222184418127536,
    "bootstrap_sd": 1.2932707250402963e-06,
    "bootstrap_interval95": [
      0.0008846881098297683,
      0.0008897249789171153
    ],
    "bootstrap_repetitions": 199
  },
  "corrected": {
    "tv": 1.8541237222202355e-05,
    "linearized_mcse": 1.3055389244475108e-06,
    "tail_bound": 7.601367762040226e-14,
    "crossings": [
      0.7068094061701212
    ],
    "log_crossings": [
      -0.34699423051801537
    ],
    "integration_limit": 5.296883093845655,
    "log_integration_limit": 1.6671185520612686,
    "seed_estimates": [
      1.7340147035220296e-05,
      1.974232848377134e-05
    ],
    "half_history_tv": 1.8541237222202355e-05,
    "tv_over_a": 0.007416494888880942,
    "mcse_over_a": 0.0005222155697790043,
    "bootstrap_sd": 1.2743265755768705e-06,
    "bootstrap_interval95": [
      1.5902549225861542e-05,
      2.0953966151785905e-05
    ],
    "bootstrap_repetitions": 199
  }
}


==> anc/results/direct_evidence/refresh/r0.7_a0.005.json <==
{
  "rho": 0.7,
  "a": 0.005,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.0295176348276465,
    "q25": 1.1610770981937688,
    "q50": 1.354457848730138,
    "q75": 1.6163881546632448,
    "q90": 1.9670934983664172,
    "q99": 3.056595958618355
  },
  "probability_deviation_gt_half": 0.16691666666666666,
  "baseline": {
    "tv": 0.001749198736582836,
    "linearized_mcse": 3.482146501894607e-06,
    "tail_bound": 2.931779328657539e-14,
    "crossings": [
      0.7085061969624291
    ],
    "log_crossings": [
      -0.3445964732948344
    ],
    "integration_limit": 5.385259997676234,
    "log_integration_limit": 1.6836655912768483,
    "seed_estimates": [
      0.0017470985756297235,
      0.0017512988975968442
    ],
    "half_history_tv": 0.001749198736582836,
    "tv_over_a": 0.3498397473165672,
    "mcse_over_a": 0.0006964293003789214
  },
  "corrected": {
    "tv": 5.8808655623286154e-05,
    "linearized_mcse": 3.482034845029983e-06,
    "tail_bound": 3.253141728063427e-14,
    "crossings": [
      0.7061161581889519
    ],
    "log_crossings": [
      -0.34797552500979334
    ],
    "integration_limit": 5.3852599976762345,
    "log_integration_limit": 1.6836655912768486,
    "seed_estimates": [
      6.0908746452378783e-05,
      5.670857184616477e-05
    ],
    "half_history_tv": 5.8808655623286154e-05,
    "tv_over_a": 0.01176173112465723,
    "mcse_over_a": 0.0006964069690059965
  }
}


==> anc/results/direct_evidence/refresh/r0.7_a0.01.json <==
{
  "rho": 0.7,
  "a": 0.01,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.9130296140019061,
    "q25": 1.0621905596711425,
    "q50": 1.2854197001777359,
    "q75": 1.6109358513179473,
    "q90": 2.0487835686673974,
    "q99": 3.5068796554386656
  },
  "probability_deviation_gt_half": 0.2942916666666667,
  "baseline": {
    "tv": 0.0033975947996426757,
    "linearized_mcse": 8.409973230435302e-06,
    "tail_bound": 1.1854668391744678e-14,
    "crossings": [
      0.709952845564615
    ],
    "log_crossings": [
      -0.34255672585005503
    ],
    "integration_limit": 5.479114883408902,
    "log_integration_limit": 1.7009435702884348,
    "seed_estimates": [
      0.003375569197316211,
      0.003419620416417474
    ],
    "half_history_tv": 0.003397594799642672,
    "tv_over_a": 0.3397594799642676,
    "mcse_over_a": 0.0008409973230435302
  },
  "corrected": {
    "tv": 0.0002050022277553003,
    "linearized_mcse": 8.409200317196325e-06,
    "tail_bound": 1.4500325559593275e-14,
    "crossings": [
      0.7062471207943505
    ],
    "log_crossings": [
      -0.3477900732811584
    ],
    "integration_limit": 5.479114883408902,
    "log_integration_limit": 1.7009435702884348,
    "seed_estimates": [
      0.0002270259258779352,
      0.00018297924697498115
    ],
    "half_history_tv": 0.0002050022277554139,
    "tv_over_a": 0.020500222775530028,
    "mcse_over_a": 0.0008409200317196324
  }
}


==> anc/results/direct_evidence/refresh/r0.7_a0.02.json <==
{
  "rho": 0.7,
  "a": 0.02,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.7858142842306921,
    "q25": 0.9474943491416763,
    "q50": 1.2017803433054162,
    "q75": 1.5786338817519632,
    "q90": 2.109870131441669,
    "q99": 3.896365185406618
  },
  "probability_deviation_gt_half": 0.427625,
  "baseline": {
    "tv": 0.006503525080568114,
    "linearized_mcse": 1.990549040063461e-05,
    "tail_bound": 4.1911224209875883e-16,
    "crossings": [
      0.7129153041889027
    ],
    "log_crossings": [
      -0.3383926535775421
    ],
    "integration_limit": 5.806845452596652,
    "log_integration_limit": 1.759037472052054,
    "seed_estimates": [
      0.006493227302346492,
      0.006513822860928631
    ],
    "half_history_tv": 0.006503525079087243,
    "tv_over_a": 0.3251762540284057,
    "mcse_over_a": 0.0009952745200317306
  },
  "corrected": {
    "tv": 0.0006487559411348344,
    "linearized_mcse": 1.989928341130549e-05,
    "tail_bound": 6.047822849140195e-16,
    "crossings": [
      0.7066364535372819,
      5.116072619437531
    ],
    "log_crossings": [
      -0.3472389553265599,
      1.6323870781892575
    ],
    "integration_limit": 5.8068454525966535,
    "log_integration_limit": 1.7590374720520543,
    "seed_estimates": [
      0.000659051502156908,
      0.0006384604714443129
    ],
    "half_history_tv": 0.0006487559426158389,
    "tv_over_a": 0.03243779705674172,
    "mcse_over_a": 0.0009949641705652745
  }
}


==> anc/results/direct_evidence/refresh/r0.7_a0.04.json <==
{
  "rho": 0.7,
  "a": 0.04,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.6532235234514487,
    "q25": 0.8209293615537419,
    "q50": 1.0952987830430088,
    "q75": 1.5319812742260777,
    "q90": 2.2074405786691904,
    "q99": 4.571334798072698
  },
  "probability_deviation_gt_half": 0.55075,
  "baseline": {
    "tv": 0.01231299366304444,
    "linearized_mcse": 4.692882508875274e-05,
    "tail_bound": 2.0918519886861245e-18,
    "crossings": [
      0.719149676291693
    ],
    "log_crossings": [
      -0.32968577005860994
    ],
    "integration_limit": 7.18672049470554,
    "log_integration_limit": 1.972234947331493,
    "seed_estimates": [
      0.012237566091026105,
      0.012388421337904434
    ],
    "half_history_tv": 0.012312990132425592,
    "tv_over_a": 0.307824841576111,
    "mcse_over_a": 0.0011732206272188185,
    "bootstrap_sd": 4.931209307192612e-05,
    "bootstrap_interval95": [
      0.01220497911640811,
      0.012404790408997158
    ],
    "bootstrap_repetitions": 199
  },
  "corrected": {
    "tv": 0.001785930885531323,
    "linearized_mcse": 4.685874818691196e-05,
    "tail_bound": 2.091878151784304e-18,
    "crossings": [
      0.7059510366511935,
      3.6387445590349947
    ],
    "log_crossings": [
      -0.34820939707921655,
      1.2916387207924818
    ],
    "integration_limit": 7.1867204947055425,
    "log_integration_limit": 1.9722349473314935,
    "seed_estimates": [
      0.0018613124280054466,
      0.0017105552485215656
    ],
    "half_history_tv": 0.0017859344149702323,
    "tv_over_a": 0.044648272138283075,
    "mcse_over_a": 0.001171468704672799,
    "bootstrap_sd": 4.428391896339241e-05,
    "bootstrap_interval95": [
      0.0017008658894151112,
      0.0018690267979869838
    ],
    "bootstrap_repetitions": 199
  }
}


==> anc/results/direct_evidence/refresh/r0.9_a0.0025.json <==
{
  "rho": 0.9,
  "a": 0.0025,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.9365981820686584,
    "q25": 1.0791111354342577,
    "q50": 1.2916378941467994,
    "q75": 1.5839318409636371,
    "q90": 1.9685877982872446,
    "q99": 3.154424548513707
  },
  "probability_deviation_gt_half": 0.253625,
  "baseline": {
    "tv": 0.0008453440004762242,
    "linearized_mcse": 1.916857269981522e-06,
    "tail_bound": 6.064365669438905e-14,
    "crossings": [
      0.7078005345157381
    ],
    "log_crossings": [
      -0.345592955892
    ],
    "integration_limit": 5.312807399365071,
    "log_integration_limit": 1.6701203959864084,
    "seed_estimates": [
      0.0008463015514114027,
      0.0008443864495832161
    ],
    "half_history_tv": 0.0008453440004762242,
    "tv_over_a": 0.3381376001904897,
    "mcse_over_a": 0.0007667429079926088
  },
  "corrected": {
    "tv": 6.03488628003435e-05,
    "linearized_mcse": 1.916852510705667e-06,
    "tail_bound": 6.39040919720455e-14,
    "crossings": [
      0.7073210870255783
    ],
    "log_crossings": [
      -0.34627056197363487
    ],
    "integration_limit": 5.312807399365071,
    "log_integration_limit": 1.6701203959864084,
    "seed_estimates": [
      5.939131845792622e-05,
      6.130640793055184e-05
    ],
    "half_history_tv": 6.03488628003435e-05,
    "tv_over_a": 0.0241395451201374,
    "mcse_over_a": 0.0007667410042822669
  }
}


==> anc/results/direct_evidence/refresh/r0.9_a0.005.json <==
{
  "rho": 0.9,
  "a": 0.005,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.8106546883550373,
    "q25": 0.9589735051377087,
    "q50": 1.1885622541441405,
    "q75": 1.5297934262817323,
    "q90": 2.0093535544284964,
    "q99": 3.559941378149518
  },
  "probability_deviation_gt_half": 0.39616666666666667,
  "baseline": {
    "tv": 0.001607887168847207,
    "linearized_mcse": 4.547496796527075e-06,
    "tail_bound": 3.2067306183784934e-14,
    "crossings": [
      0.7085064593645068
    ],
    "log_crossings": [
      -0.3445961029352944
    ],
    "integration_limit": 5.376251955908932,
    "log_integration_limit": 1.6819914689211708,
    "seed_estimates": [
      0.0016121100488929807,
      0.0016036642889933888
    ],
    "half_history_tv": 0.001607887168847207,
    "tv_over_a": 0.32157743376944137,
    "mcse_over_a": 0.0009094993593054149
  },
  "corrected": {
    "tv": 0.00020011974992954133,
    "linearized_mcse": 4.547463321701061e-06,
    "tail_bound": 3.5600814740021946e-14,
    "crossings": [
      0.7077991989321082
    ],
    "log_crossings": [
      -0.34559484284294856
    ],
    "integration_limit": 5.376251955908933,
    "log_integration_limit": 1.681991468921171,
    "seed_estimates": [
      0.00019589690045731048,
      0.0002043426021713418
    ],
    "half_history_tv": 0.00020011974992954133,
    "tv_over_a": 0.04002394998590827,
    "mcse_over_a": 0.0009094926643402121
  }
}


==> anc/results/direct_evidence/refresh/r0.9_a0.01.json <==
{
  "rho": 0.9,
  "a": 0.01,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.6742033706549271,
    "q25": 0.8312578707719085,
    "q50": 1.0735987868587369,
    "q75": 1.4522313421260105,
    "q90": 2.0099079027498883,
    "q99": 3.8110676684277403
  },
  "probability_deviation_gt_half": 0.5298333333333334,
  "baseline": {
    "tv": 0.002997347497655386,
    "linearized_mcse": 1.0147384419760379e-05,
    "tail_bound": 6.274624650253468e-15,
    "crossings": [
      0.7098954452272921
    ],
    "log_crossings": [
      -0.3426375800338808
    ],
    "integration_limit": 5.534170824146752,
    "log_integration_limit": 1.710941749003024,
    "seed_estimates": [
      0.0029810356355960735,
      0.0030136593597309825
    ],
    "half_history_tv": 0.002997347497653691,
    "tv_over_a": 0.2997347497655386,
    "mcse_over_a": 0.0010147384419760379
  },
  "corrected": {
    "tv": 0.000605245067428093,
    "linearized_mcse": 1.0147194393658132e-05,
    "tail_bound": 7.738943647973375e-15,
    "crossings": [
      0.7089739466355663
    ],
    "log_crossings": [
      -0.3439364997604922
    ],
    "integration_limit": 5.534170824146752,
    "log_integration_limit": 1.710941749003024,
    "seed_estimates": [
      0.0006215568897722924,
      0.0005889332473686575
    ],
    "half_history_tv": 0.0006052450674295798,
    "tv_over_a": 0.0605245067428093,
    "mcse_over_a": 0.0010147194393658131
  }
}


==> anc/results/direct_evidence/refresh/r0.9_a0.02.json <==
{
  "rho": 0.9,
  "a": 0.02,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.5383860874952614,
    "q25": 0.6935620428399348,
    "q50": 0.9589479215130138,
    "q75": 1.3822019747364063,
    "q90": 2.0036213406756618,
    "q99": 4.070439880101214
  },
  "probability_deviation_gt_half": 0.6341666666666667,
  "baseline": {
    "tv": 0.005536622098606241,
    "linearized_mcse": 2.2080740101203998e-05,
    "tail_bound": 1.3360946383098595e-16,
    "crossings": [
      0.7126773764042748
    ],
    "log_crossings": [
      -0.33872644848274325
    ],
    "integration_limit": 5.9006356623706395,
    "log_integration_limit": 1.7750600844930573,
    "seed_estimates": [
      0.005529536998122817,
      0.005543707202412946
    ],
    "half_history_tv": 0.005536621682754922,
    "tv_over_a": 0.27683110493031204,
    "mcse_over_a": 0.0011040370050601999
  },
  "corrected": {
    "tv": 0.0016156180367536367,
    "linearized_mcse": 2.2079486815802828e-05,
    "tail_bound": 1.9771893433326855e-16,
    "crossings": [
      0.7111811325875097
    ],
    "log_crossings": [
      -0.34082812411703356
    ],
    "integration_limit": 5.900635662370641,
    "log_integration_limit": 1.7750600844930575,
    "seed_estimates": [
      0.0016227027127724619,
      0.0016085333758202366
    ],
    "half_history_tv": 0.0016156184526040112,
    "tv_over_a": 0.08078090183768183,
    "mcse_over_a": 0.0011039743407901413
  }
}


==> anc/results/direct_evidence/refresh/r0.9_a0.04.json <==
{
  "rho": 0.9,
  "a": 0.04,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.4209704019915135,
    "q25": 0.5672465488801737,
    "q50": 0.8375011630428509,
    "q75": 1.2915611769456654,
    "q90": 2.0330995346624636,
    "q99": 4.3967889967610905
  },
  "probability_deviation_gt_half": 0.7159166666666666,
  "baseline": {
    "tv": 0.010166811720099521,
    "linearized_mcse": 4.869449225047104e-05,
    "tail_bound": 2.6642686005469157e-18,
    "crossings": [
      0.7185122663497773
    ],
    "log_crossings": [
      -0.3305725014448641
    ],
    "integration_limit": 6.760099973175451,
    "log_integration_limit": 1.9110376788767973,
    "seed_estimates": [
      0.010108349287035641,
      0.010225274822943064
    ],
    "half_history_tv": 0.010165449265385252,
    "tv_over_a": 0.254170293002488,
    "mcse_over_a": 0.001217362306261776
  },
  "corrected": {
    "tv": 0.0039316429512103864,
    "linearized_mcse": 4.867942397145271e-05,
    "tail_bound": 2.6717126168443138e-18,
    "crossings": [
      0.7146650698856777,
      4.380230577452432
    ],
    "log_crossings": [
      -0.3359412797638072,
      1.4771013662567272
    ],
    "integration_limit": 6.760099973175454,
    "log_integration_limit": 1.9110376788767978,
    "seed_estimates": [
      0.003990085482362308,
      0.0038732027419621875
    ],
    "half_history_tv": 0.003933005489977117,
    "tv_over_a": 0.09829107378025966,
    "mcse_over_a": 0.0012169855992863177
  }
}


==> anc/results/direct_evidence/refresh/r0_a0.0025.json <==
{
  "rho": 0.0,
  "a": 0.0025,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.3178494360817106,
    "q25": 1.3932053041229646,
    "q50": 1.4881749707481657,
    "q75": 1.6006134544816928,
    "q90": 1.718786794003112,
    "q99": 1.9871114705159678
  },
  "probability_deviation_gt_half": 0.009125,
  "baseline": {
    "tv": 0.0009100871157473789,
    "linearized_mcse": 6.368915972493243e-07,
    "tail_bound": 8.767073689975901e-14,
    "crossings": [
      0.7077795747831895
    ],
    "log_crossings": [
      -0.3456225688152283
    ],
    "integration_limit": 5.278879916273726,
    "log_integration_limit": 1.6637139381445492,
    "seed_estimates": [
      0.0009103885442371663,
      0.000909785687257901
    ],
    "half_history_tv": 0.0009100871157473789,
    "tv_over_a": 0.36403484629895155,
    "mcse_over_a": 0.0002547566388997297
  },
  "corrected": {
    "tv": 4.394323995205372e-06,
    "linearized_mcse": 6.368891634900795e-07,
    "tail_bound": 9.23079814798177e-14,
    "crossings": [
      0.7100614312944742
    ],
    "log_crossings": [
      -0.3424037897397068
    ],
    "integration_limit": 5.278879916273726,
    "log_integration_limit": 1.6637139381445492,
    "seed_estimates": [
      4.695751027560696e-06,
      4.092897207146645e-06
    ],
    "half_history_tv": 4.394323995205372e-06,
    "tv_over_a": 0.0017577295980821487,
    "mcse_over_a": 0.0002547556653960318
  }
}


==> anc/results/direct_evidence/refresh/r0_a0.005.json <==
{
  "rho": 0.0,
  "a": 0.005,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.2539871334596981,
    "q25": 1.3506837503262328,
    "q50": 1.4760339679311953,
    "q75": 1.6319985763824632,
    "q90": 1.8110444130324261,
    "q99": 2.240496786538282
  },
  "probability_deviation_gt_half": 0.03808333333333333,
  "baseline": {
    "tv": 0.0018227101296111213,
    "linearized_mcse": 1.830435732419632e-06,
    "tail_bound": 6.120452228980536e-14,
    "crossings": [
      0.7084709722443132
    ],
    "log_crossings": [
      -0.34464619141152475
    ],
    "integration_limit": 5.31772776099192,
    "log_integration_limit": 1.6710460995194842,
    "seed_estimates": [
      0.0018236224038804837,
      0.0018217978553510732
    ],
    "half_history_tv": 0.0018227101296111213,
    "tv_over_a": 0.36454202592222423,
    "mcse_over_a": 0.0003660871464839264
  },
  "corrected": {
    "tv": 1.4704218666530812e-05,
    "linearized_mcse": 1.8303937458830324e-06,
    "tail_bound": 6.772396551249273e-14,
    "crossings": [
      0.7138063198009518
    ],
    "log_crossings": [
      -0.3371436142233943
    ],
    "integration_limit": 5.317727760991921,
    "log_integration_limit": 1.6710460995194845,
    "seed_estimates": [
      1.5616486683097917e-05,
      1.3791952744095328e-05
    ],
    "half_history_tv": 1.4704218666530812e-05,
    "tv_over_a": 0.002940843733306162,
    "mcse_over_a": 0.0003660787491766065
  }
}


==> anc/results/direct_evidence/refresh/r0_a0.01.json <==
{
  "rho": 0.0,
  "a": 0.01,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.1756474064378724,
    "q25": 1.2986656910860956,
    "q50": 1.4662229686923502,
    "q75": 1.6840890631761412,
    "q90": 1.940772852349154,
    "q99": 2.6643222411658196
  },
  "probability_deviation_gt_half": 0.08966666666666667,
  "baseline": {
    "tv": 0.0036673992011734095,
    "linearized_mcse": 5.234507557805536e-06,
    "tail_bound": 9.17529365982791e-15,
    "crossings": [
      0.7099180172410227
    ],
    "log_crossings": [
      -0.3426057842884125
    ],
    "integration_limit": 5.503632315466085,
    "log_integration_limit": 1.7054082952502823,
    "seed_estimates": [
      0.003662408553782884,
      0.0036723898494015433
    ],
    "half_history_tv": 0.0036673992011734095,
    "tv_over_a": 0.36673992011734097,
    "mcse_over_a": 0.0005234507557805535
  },
  "corrected": {
    "tv": 6.482049849418805e-05,
    "linearized_mcse": 5.234244646124464e-06,
    "tail_bound": 1.1209803382285737e-14,
    "crossings": [
      0.7200063281876409
    ],
    "log_crossings": [
      -0.3284952778611592
    ],
    "integration_limit": 5.503632315466085,
    "log_integration_limit": 1.7054082952502823,
    "seed_estimates": [
      5.982974489956532e-05,
      6.981128190171589e-05
    ],
    "half_history_tv": 6.482049849418799e-05,
    "tv_over_a": 0.0064820498494188045,
    "mcse_over_a": 0.0005234244646124464
  }
}


==> anc/results/direct_evidence/refresh/r0_a0.02.json <==
{
  "rho": 0.0,
  "a": 0.02,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 1.0784834977516358,
    "q25": 1.2254631597466394,
    "q50": 1.442254647779813,
    "q75": 1.733195325378143,
    "q90": 2.1021891714311254,
    "q99": 3.3098420991568793
  },
  "probability_deviation_gt_half": 0.17458333333333334,
  "baseline": {
    "tv": 0.007344749850819635,
    "linearized_mcse": 1.4660391108865011e-05,
    "tail_bound": 4.0863411075254135e-16,
    "crossings": [
      0.7129855252990969
    ],
    "log_crossings": [
      -0.33829415989719797
    ],
    "integration_limit": 5.811645258558423,
    "log_integration_limit": 1.7598637078092025,
    "seed_estimates": [
      0.007341081153957971,
      0.007348418557013339
    ],
    "half_history_tv": 0.007344749850803975,
    "tv_over_a": 0.3672374925409817,
    "mcse_over_a": 0.0007330195554432505
  },
  "corrected": {
    "tv": 0.00019275083427724635,
    "linearized_mcse": 1.465510556234047e-05,
    "tail_bound": 5.845447021069426e-16,
    "crossings": [
      0.7383168681824951
    ],
    "log_crossings": [
      -0.30338218584969817
    ],
    "integration_limit": 5.811645258558425,
    "log_integration_limit": 1.7598637078092028,
    "seed_estimates": [
      0.00018910068809004587,
      0.00019640211718640599
    ],
    "half_history_tv": 0.00019275083426127524,
    "tv_over_a": 0.009637541713862318,
    "mcse_over_a": 0.0007327552781170234
  }
}


==> anc/results/direct_evidence/refresh/r0_a0.04.json <==
{
  "rho": 0.0,
  "a": 0.04,
  "histories": 24000,
  "J": 1.5,
  "correction_quantiles": {
    "q10": 0.9747526005850661,
    "q25": 1.1442751006175405,
    "q50": 1.4140537505758823,
    "q75": 1.8208591372449376,
    "q90": 2.3886659046663787,
    "q99": 4.504952981111364
  },
  "probability_deviation_gt_half": 0.30433333333333334,
  "baseline": {
    "tv": 0.014923799301941482,
    "linearized_mcse": 4.292847663456467e-05,
    "tail_bound": 6.8956262000526335e-18,
    "crossings": [
      0.7201217974412762
    ],
    "log_crossings": [
      -0.3283349181656184
    ],
    "integration_limit": 6.651978860832392,
    "log_integration_limit": 1.8949143834591844,
    "seed_estimates": [
      0.014967167470998154,
      0.014880431529966444
    ],
    "half_history_tv": 0.01492379928621522,
    "tv_over_a": 0.37309498254853707,
    "mcse_over_a": 0.0010732119158641167
  },
  "corrected": {
    "tv": 0.0008293381712937778,
    "linearized_mcse": 4.292354477852971e-05,
    "tail_bound": 6.925127797565118e-18,
    "crossings": [
      0.7711105407490731
    ],
    "log_crossings": [
      -0.2599235424803651
    ],
    "integration_limit": 6.651978860832394,
    "log_integration_limit": 1.8949143834591848,
    "seed_estimates": [
      0.000872748359407591,
      0.0007859314245330274
    ],
    "half_history_tv": 0.0008293381556277832,
    "tv_over_a": 0.020733454282344445,
    "mcse_over_a": 0.0010730886194632427
  }
}


==> anc/results/direct_evidence/sampling_diagnostic.json <==
{
  "protocol": "All 15 refresh configurations; the two original independent seeds define the split.",
  "interpretation": "Descriptive sampling sensitivity, not a confidence bound or an unbiased TV estimator. Convexity implies upward plug-in bias in expectation. A single split does not bound that bias.",
  "rows": [
    {
      "rho": 0.0,
      "a": 0.04,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 8.688087433412654e-05,
        "panel_check": 8.688087444735203e-05,
        "quadrature_error": 1.3708496414844423e-13,
        "panel_error": 1.4958768495770908e-14,
        "tail_bound": 1.3786162858102962e-17
      },
      "baseline": {
        "pooled_tv": 0.014923799301941482,
        "half_tvs": [
          0.014967167470998154,
          0.014880431529966444
        ],
        "average_half_minus_pooled": 1.9854081746706331e-10,
        "split_to_pooled_ratio": 0.005821632452724284
      },
      "corrected": {
        "pooled_tv": 0.0008293381712937778,
        "half_tvs": [
          0.000872748359407591,
          0.0007859314245330274
        ],
        "average_half_minus_pooled": 1.7206765313797223e-09,
        "split_to_pooled_ratio": 0.10475928558622992
      }
    },
    {
      "rho": 0.0,
      "a": 0.02,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 7.357876148899349e-06,
        "panel_check": 7.357876142059719e-06,
        "quadrature_error": 1.138040098415353e-13,
        "panel_error": 2.0510301021027487e-14,
        "tail_bound": 6.119029380358251e-16
      },
      "baseline": {
        "pooled_tv": 0.007344749850819635,
        "half_tvs": [
          0.007341081153957971,
          0.007348418557013339
        ],
        "average_half_minus_pooled": 4.666020174404206e-12,
        "split_to_pooled_ratio": 0.0010017871674796726
      },
      "corrected": {
        "pooled_tv": 0.00019275083427724635,
        "half_tvs": [
          0.00018910068809004587,
          0.00019640211718640599
        ],
        "average_half_minus_pooled": 5.683609795911065e-10,
        "split_to_pooled_ratio": 0.03817299248788737
      }
    },
    {
      "rho": 0.0,
      "a": 0.01,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 9.981921164477731e-06,
        "panel_check": 9.981921162544771e-06,
        "quadrature_error": 7.809150292289579e-13,
        "panel_error": 2.0012443925998628e-14,
        "tail_bound": 1.128554630984277e-14
      },
      "baseline": {
        "pooled_tv": 0.0036673992011734095,
        "half_tvs": [
          0.003662408553782884,
          0.0036723898494015433
        ],
        "average_half_minus_pooled": 4.188038804642247e-13,
        "split_to_pooled_ratio": 0.002721798369068725
      },
      "corrected": {
        "pooled_tv": 6.482049849418805e-05,
        "half_tvs": [
          5.982974489956532e-05,
          6.981128190171589e-05
        ],
        "average_half_minus_pooled": 1.4906452564271075e-11,
        "split_to_pooled_ratio": 0.15399327984762
      }
    },
    {
      "rho": 0.0,
      "a": 0.005,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 1.8245675227345796e-06,
        "panel_check": 1.824567501920534e-06,
        "quadrature_error": 8.112225771211889e-13,
        "panel_error": 1.7609933473239117e-15,
        "tail_bound": 6.780127258329697e-14
      },
      "baseline": {
        "pooled_tv": 0.0018227101296111213,
        "half_tvs": [
          0.0018236224038804837,
          0.0018217978553510732
        ],
        "average_half_minus_pooled": 4.657298852128733e-15,
        "split_to_pooled_ratio": 0.0010010190282553895
      },
      "corrected": {
        "pooled_tv": 1.4704218666530812e-05,
        "half_tvs": [
          1.5616486683097917e-05,
          1.3791952744095328e-05
        ],
        "average_half_minus_pooled": 1.0470658103170537e-12,
        "split_to_pooled_ratio": 0.12408462932393623
      }
    },
    {
      "rho": 0.0,
      "a": 0.0025,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 6.028573684429645e-07,
        "panel_check": 6.028573663201866e-07,
        "quadrature_error": 1.1276190166479701e-13,
        "panel_error": 1.325022452164755e-14,
        "tail_bound": 9.23346199310185e-14
      },
      "baseline": {
        "pooled_tv": 0.0009100871157473789,
        "half_tvs": [
          0.0009103885442371663,
          0.000909785687257901
        ],
        "average_half_minus_pooled": 1.5482407023093003e-16,
        "split_to_pooled_ratio": 0.0006624172104094539
      },
      "corrected": {
        "pooled_tv": 4.394323995205372e-06,
        "half_tvs": [
          4.695751027560696e-06,
          4.092897207146645e-06
        ],
        "average_half_minus_pooled": 1.2214829875920128e-13,
        "split_to_pooled_ratio": 0.13719001354946508
      }
    },
    {
      "rho": 0.7,
      "a": 0.04,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 0.00015089166709126832,
        "panel_check": 0.00015089166556827235,
        "quadrature_error": 1.4873359210812824e-13,
        "panel_error": 6.927674974177702e-15,
        "tail_bound": 4.1837010937882945e-18
      },
      "baseline": {
        "pooled_tv": 0.01231299366304444,
        "half_tvs": [
          0.012237566091026105,
          0.012388421337904434
        ],
        "average_half_minus_pooled": 5.1420829400017354e-11,
        "split_to_pooled_ratio": 0.012254669434627136
      },
      "corrected": {
        "pooled_tv": 0.001785930885531323,
        "half_tvs": [
          0.0018613124280054466,
          0.0017105552485215656
        ],
        "average_half_minus_pooled": 2.952732183108056e-09,
        "split_to_pooled_ratio": 0.08448908539166528
      }
    },
    {
      "rho": 0.7,
      "a": 0.02,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 2.0596925262328246e-05,
        "panel_check": 2.0596925262329615e-05,
        "quadrature_error": 2.2226453219853412e-15,
        "panel_error": 2.2162450700220212e-15,
        "tail_bound": 6.209068236223963e-16
      },
      "baseline": {
        "pooled_tv": 0.006503525080568114,
        "half_tvs": [
          0.006493227302346492,
          0.006513822860928631
        ],
        "average_half_minus_pooled": 1.0694474819605837e-12,
        "split_to_pooled_ratio": 0.0031670401831569482
      },
      "corrected": {
        "pooled_tv": 0.0006487559411348344,
        "half_tvs": [
          0.000659051502156908,
          0.0006384604714443129
        ],
        "average_half_minus_pooled": 4.5665775956667265e-11,
        "split_to_pooled_ratio": 0.031748341643390784
      }
    },
    {
      "rho": 0.7,
      "a": 0.01,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 4.40534695784823e-05,
        "panel_check": 4.405346958141203e-05,
        "quadrature_error": 5.329006753560482e-13,
        "panel_error": 7.144836427071387e-15,
        "tail_bound": 1.4421039844424335e-14
      },
      "baseline": {
        "pooled_tv": 0.0033975947996426757,
        "half_tvs": [
          0.003375569197316211,
          0.003419620416417474
        ],
        "average_half_minus_pooled": 7.2241665774464e-12,
        "split_to_pooled_ratio": 0.012966075172682567
      },
      "corrected": {
        "pooled_tv": 0.0002050022277553003,
        "half_tvs": [
          0.0002270259258779352,
          0.00018297924697498115
        ],
        "average_half_minus_pooled": 3.586711578781876e-10,
        "split_to_pooled_ratio": 0.21489263829399194
      }
    },
    {
      "rho": 0.7,
      "a": 0.005,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 4.200373941980737e-06,
        "panel_check": 4.200373921183158e-06,
        "quadrature_error": 8.142928614179195e-13,
        "panel_error": 7.48107546024511e-15,
        "tail_bound": 3.2451116088777255e-14
      },
      "baseline": {
        "pooled_tv": 0.001749198736582836,
        "half_tvs": [
          0.0017470985756297235,
          0.0017512988975968442
        ],
        "average_half_minus_pooled": 3.044786645034492e-14,
        "split_to_pooled_ratio": 0.0024013131579241924
      },
      "corrected": {
        "pooled_tv": 5.8808655623286154e-05,
        "half_tvs": [
          6.0908746452378783e-05,
          5.670857184616477e-05
        ],
        "average_half_minus_pooled": 3.5259856219125273e-12,
        "split_to_pooled_ratio": 0.07142441699207178
      }
    },
    {
      "rho": 0.7,
      "a": 0.0025,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 2.402198093819293e-06,
        "panel_check": 2.4021980938113396e-06,
        "quadrature_error": 2.8888949436230056e-19,
        "panel_error": 3.067301376174505e-19,
        "tail_bound": 7.594138758697364e-14
      },
      "baseline": {
        "pooled_tv": 0.0008871516350237379,
        "half_tvs": [
          0.0008883527322140477,
          0.0008859505378386479
        ],
        "average_half_minus_pooled": 2.6098914696071063e-15,
        "split_to_pooled_ratio": 0.002707764940043216
      },
      "corrected": {
        "pooled_tv": 1.8541237222202355e-05,
        "half_tvs": [
          1.7340147035220296e-05,
          1.974232848377134e-05
        ],
        "average_half_minus_pooled": 5.372934627594084e-13,
        "split_to_pooled_ratio": 0.12955975186719262
      }
    },
    {
      "rho": 0.9,
      "a": 0.04,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 0.00011704741107479055,
        "panel_check": 0.00011704741100956851,
        "quadrature_error": 7.271696727838497e-13,
        "panel_error": 2.086113286512461e-14,
        "tail_bound": 5.327362192121508e-18
      },
      "baseline": {
        "pooled_tv": 0.010166811720099521,
        "half_tvs": [
          0.010108349287035641,
          0.010225274822943064
        ],
        "average_half_minus_pooled": 3.3488983114393633e-10,
        "split_to_pooled_ratio": 0.011512695847744565
      },
      "corrected": {
        "pooled_tv": 0.0039316429512103864,
        "half_tvs": [
          0.003990085482362308,
          0.0038732027419621875
        ],
        "average_half_minus_pooled": 1.1609518615549042e-09,
        "split_to_pooled_ratio": 0.029770610537957574
      }
    },
    {
      "rho": 0.9,
      "a": 0.02,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 1.417284515675788e-05,
        "panel_check": 1.4172845129258479e-05,
        "quadrature_error": 8.26884579535171e-13,
        "panel_error": 2.447683723628706e-14,
        "tail_bound": 1.9585966210037032e-16
      },
      "baseline": {
        "pooled_tv": 0.005536622098606241,
        "half_tvs": [
          0.005529536998122817,
          0.005543707202412946
        ],
        "average_half_minus_pooled": 1.6616404432956422e-12,
        "split_to_pooled_ratio": 0.0025598361066263985
      },
      "corrected": {
        "pooled_tv": 0.0016156180367536367,
        "half_tvs": [
          0.0016227027127724619,
          0.0016085333758202366
        ],
        "average_half_minus_pooled": 7.542712548297414e-12,
        "split_to_pooled_ratio": 0.00877239844712075
      }
    },
    {
      "rho": 0.9,
      "a": 0.01,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 3.262372737812398e-05,
        "panel_check": 3.2623727374973874e-05,
        "quadrature_error": 1.5650938634342637e-13,
        "panel_error": 1.2799882937589352e-14,
        "tail_bound": 7.532833696837038e-15
      },
      "baseline": {
        "pooled_tv": 0.002997347497655386,
        "half_tvs": [
          0.0029810356355960735,
          0.0030136593597309825
        ],
        "average_half_minus_pooled": 8.141924634497144e-15,
        "split_to_pooled_ratio": 0.010884199247382303
      },
      "corrected": {
        "pooled_tv": 0.000605245067428093,
        "half_tvs": [
          0.0006215568897722924,
          0.0005889332473686575
        ],
        "average_half_minus_pooled": 1.142381978944118e-12,
        "split_to_pooled_ratio": 0.053901682366044056
      }
    },
    {
      "rho": 0.9,
      "a": 0.005,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 8.44583363900191e-06,
        "panel_check": 8.44583366467919e-06,
        "quadrature_error": 9.165780825569781e-13,
        "panel_error": 2.3319878084432715e-14,
        "tail_bound": 3.523791251160747e-14
      },
      "baseline": {
        "pooled_tv": 0.001607887168847207,
        "half_tvs": [
          0.0016121100488929807,
          0.0016036642889933888
        ],
        "average_half_minus_pooled": 9.59776962766723e-14,
        "split_to_pooled_ratio": 0.005252752682302481
      },
      "corrected": {
        "pooled_tv": 0.00020011974992954133,
        "half_tvs": [
          0.00019589690045731048,
          0.0002043426021713418
        ],
        "average_half_minus_pooled": 1.3847848106922356e-12,
        "split_to_pooled_ratio": 0.04220389862557564
      }
    },
    {
      "rho": 0.9,
      "a": 0.0025,
      "replications_per_half": 12000,
      "split_tv": {
        "tv": 1.9151394653222698e-06,
        "panel_check": 1.915139466695005e-06,
        "quadrature_error": 5.452222668692805e-13,
        "panel_error": 6.574290272798836e-15,
        "tail_bound": 6.369565111765307e-14
      },
      "baseline": {
        "pooled_tv": 0.0008453440004762242,
        "half_tvs": [
          0.0008463015514114027,
          0.0008443864495832161
        ],
        "average_half_minus_pooled": 2.1085130169629096e-14,
        "split_to_pooled_ratio": 0.0022655149433170123
      },
      "corrected": {
        "pooled_tv": 6.03488628003435e-05,
        "half_tvs": [
          5.939131845792622e-05,
          6.130640793055184e-05
        ],
        "average_half_minus_pooled": 3.938955349500235e-13,
        "split_to_pooled_ratio": 0.03173447479297603
      }
    }
  ],
  "input_sha256": {
    "results/refresh_r0_a0.04_s0/paths.npz": "ba9827469ac42b7148e50ec2975d7799ed5b2b19413b4fd7b9314b3f7b001a27",
    "results/refresh_r0_a0.04_s1/paths.npz": "ea436f6b29c1446c23af0fb8ca6c388af03dfcad6942cdcaa06cbb2dc678b45d",
    "results/refresh_r0_a0.02_s0/paths.npz": "10fcc700fa23bbfa77150dad027728e0acbd744cd8390a8f2323c95ecbb84cdd",
    "results/refresh_r0_a0.02_s1/paths.npz": "bdd104452d8e6e5d85342966ddfc6f6f2c8fdcaf1f9f37cb4218f07d5e1bc6ad",
    "results/refresh_r0_a0.01_s0/paths.npz": "6ef73e31f6fa4d6d02c8d974a9ce483b2bc4fe6f8a9bcf48d528ca15a9ed2c92",
    "results/refresh_r0_a0.01_s1/paths.npz": "b0a8c446aabc52cd74544e6b53711a38ee06455be31766f00d4b7d9bccfc31ad",
    "results/refresh_r0_a0.005_s0/paths.npz": "efbf26b0e235b4fedfb01c8295208a959b444a6e4f102f9d8a7d07b10f62a502",
    "results/refresh_r0_a0.005_s1/paths.npz": "03c9fe224ee50eda850e78d6c9246abf4b52fecc9f4b0347005d33e7c721c61b",
    "results/refresh_r0_a0.0025_s0/paths.npz": "a18c60d4fb30816c2fe4a5b8e720773e2d5c10856ef67706ab81ea51ed152ad3",
    "results/refresh_r0_a0.0025_s1/paths.npz": "1715e640e075f46965c6cbe9ee0c6388570ebbfbea002c47ec8e386d8f35be29",
    "results/refresh_r0.7_a0.04_s0/paths.npz": "d68187d80625c45195cd3157ed7c72eb9eb910d6af10a8606d2fb9b684ce520d",
    "results/refresh_r0.7_a0.04_s1/paths.npz": "f1b9dbcad8d016b6a218c47970651fb65b70dbd779c49281e54618a334af6806",
    "results/refresh_r0.7_a0.02_s0/paths.npz": "68c0e8262067dd707d3151a8cc014263fe3a993cd947648398536a3f23a32186",
    "results/refresh_r0.7_a0.02_s1/paths.npz": "397d62362be0b7ae7653915b32809be0028c11627c144535b0887962ff1c0451",
    "results/refresh_r0.7_a0.01_s0/paths.npz": "0b2a03c2ad5bd6cdfbcbf16324a3e2719beb8b5133e38fa7b92cdae38254c8ea",
    "results/refresh_r0.7_a0.01_s1/paths.npz": "89d4a7fc0c562a378e714051c09506c95dd8e5eec28aec83a6bb57dcca7f2c93",
    "results/refresh_r0.7_a0.005_s0/paths.npz": "9ad5410cf3d9b26620762a0de9e4b4a1f9635d9412a88ce2a7e48b159edc37ad",
    "results/refresh_r0.7_a0.005_s1/paths.npz": "0fad7bfdb5ff35d962989261c644f0ad04ad9887a047ee7e254edad02d9a0076",
    "results/refresh_r0.7_a0.0025_s0/paths.npz": "1c10bc42f852832f498ab34dbf0665d38e2f7f15a4b6230d8a1e2257c6069b37",
    "results/refresh_r0.7_a0.0025_s1/paths.npz": "3f96d358ba6cdf2a51540449fee0f88704de80cf91dc3629f90a99a63c05c39e",
    "results/refresh_r0.9_a0.04_s0/paths.npz": "ed094ff906519b133f6af36eb074160f20505fcb753e7d5ab3b33c4c7f2c4317",
    "results/refresh_r0.9_a0.04_s1/paths.npz": "e08eedd182e2411fdc2740f594861b0a062667b003f244ea92b3cfb375598ce5",
    "results/refresh_r0.9_a0.02_s0/paths.npz": "02f2c67bbf1c3021e2de7194a4b40bcc8e477f36a76d97053282099c5198b4e9",
    "results/refresh_r0.9_a0.02_s1/paths.npz": "cf42526b366118c45a27b0ae599d55660f35e5a9a3b0947ce21d36855075a706",
    "results/refresh_r0.9_a0.01_s0/paths.npz": "d3c60045526afcd6bdaf2a0d25a96c591ddc2f003afb9c2cb64167cb32597a9f",
    "results/refresh_r0.9_a0.01_s1/paths.npz": "8585ba4958b15f3e64ec55f1b0f8e309707e0452ee0d43d17daab2802f4deb9e",
    "results/refresh_r0.9_a0.005_s0/paths.npz": "e29ca5fcb7e782a548c9668d29f4b4cb72f2e0cb5fc6b3b19cf87eb363361ebd",
    "results/refresh_r0.9_a0.005_s1/paths.npz": "cc19caec97939c6d3d262020c3584ea1edc8c0d93b7842e6249f255d1f8b6b2f",
    "results/refresh_r0.9_a0.0025_s0/paths.npz": "4f9d6dd025b728e76d353bbf34c527fd8491e69870a27620645049ea997e77d4",
    "results/refresh_r0.9_a0.0025_s1/paths.npz": "03f732c2138bb7352f3179a659899d8f94e75b91244c7c955f0f168c4d5a15cb"
  }
}


==> anc/results/direct_evidence/startup.json <==
{
  "rows": [
    {
      "a": 0.04,
      "steps": 2,
      "learning_time": 0.08,
      "histories": 48000,
      "seed": 2026091800,
      "naive": {
        "coverage": 0.0011875,
        "mcse": 0.00015719643725221403,
        "width_quantiles": {
          "q10": 0.5543615297398711,
          "q50": 0.5543615297398711,
          "q90": 0.5543615297398711
        }
      },
      "known": {
        "coverage": 0.9503125,
        "mcse": 0.000991837899286896,
        "width_quantiles": {
          "q10": 1.7230224352120542,
          "q50": 3.7496816900043144,
          "q90": 16.568342310252746
        }
      },
      "estimated": {
        "coverage": 0.950625,
        "mcse": 0.0009888765432278202,
        "width_quantiles": {
          "q10": 1.7320055129275533,
          "q50": 3.8106730066471313,
          "q90": 16.862515492537156
        }
      }
    },
    {
      "a": 0.04,
      "steps": 7,
      "learning_time": 0.28,
      "histories": 48000,
      "seed": 2026091800,
      "naive": {
        "coverage": 0.028604166666666667,
        "mcse": 0.0007608458451285793,
        "width_quantiles": {
          "q10": 0.5543615297398711,
          "q50": 0.5543615297398711,
          "q90": 0.5543615297398711
        }
      },
      "known": {
        "coverage": 0.9486041666666667,
        "mcse": 0.0010078371787426406,
        "width_quantiles": {
          "q10": 1.0129582050351502,
          "q50": 1.7602252219022088,
          "q90": 4.212810786525228
        }
      },
      "estimated": {
        "coverage": 0.9496666666666667,
        "mcse": 0.0009979237272609055,
        "width_quantiles": {
          "q10": 1.0126097791255144,
          "q50": 1.7814198762240125,
          "q90": 4.307684946525349
        }
      }
    },
    {
      "a": 0.04,
      "steps": 25,
      "learning_time": 1.0,
      "histories": 48000,
      "seed": 2026091800,
      "naive": {
        "coverage": 0.29891666666666666,
        "mcse": 0.002089506815287036,
        "width_quantiles": {
          "q10": 0.5543615297398711,
          "q50": 0.5543615297398711,
          "q90": 0.5543615297398711
        }
      },
      "known": {
        "coverage": 0.9503958333333333,
        "mcse": 0.0009910492702878554,
        "width_quantiles": {
          "q10": 0.6636333532116491,
          "q50": 0.8709301809313579,
          "q90": 1.3067489348747054
        }
      },
      "estimated": {
        "coverage": 0.9502083333333333,
        "mcse": 0.0009928225996909085,
        "width_quantiles": {
          "q10": 0.6598575844433725,
          "q50": 0.8844680196978131,
          "q90": 1.3441523964290458
        }
      }
    },
    {
      "a": 0.04,
      "steps": 100,
      "learning_time": 4.0,
      "histories": 48000,
      "seed": 2026091800,
      "naive": {
        "coverage": 0.9305208333333334,
        "mcse": 0.001160577792584948,
        "width_quantiles": {
          "q10": 0.5543615297398711,
          "q50": 0.5543615297398711,
          "q90": 0.5543615297398711
        }
      },
      "known": {
        "coverage": 0.9508125,
        "mcse": 0.0009870944757981012,
        "width_quantiles": {
          "q10": 0.5684964184461473,
          "q50": 0.5804201727968902,
          "q90": 0.6116802884607893
        }
      },
      "estimated": {
        "coverage": 0.9500833333333333,
        "mcse": 0.0009940026523357934,
        "width_quantiles": {
          "q10": 0.5251277228668249,
          "q50": 0.5936257897998181,
          "q90": 0.6694669472912171
        }
      }
    },
    {
      "a": 0.04,
      "steps": 600,
      "learning_time": 24.0,
      "histories": 48000,
      "seed": 2026091800,
      "naive": {
        "coverage": 0.944,
        "mcse": 0.0010494552292765029,
        "width_quantiles": {
          "q10": 0.5543615297398711,
          "q50": 0.5543615297398711,
          "q90": 0.5543615297398711
        }
      },
      "known": {
        "coverage": 0.9500625,
        "mcse": 0.0009941991597692175,
        "width_quantiles": {
          "q10": 0.5615388998052776,
          "q50": 0.5663706096475475,
          "q90": 0.5784397563123692
        }
      },
      "estimated": {
        "coverage": 0.9508333333333333,
        "mcse": 0.0009868962238557158,
        "width_quantiles": {
          "q10": 0.5123618542562248,
          "q50": 0.5766823104290415,
          "q90": 0.644794196367445
        }
      }
    },
    {
      "a": 0.01,
      "steps": 5,
      "learning_time": 0.05,
      "histories": 48000,
      "seed": 2026091500,
      "naive": {
        "coverage": 0.0,
        "mcse": 0.0,
        "width_quantiles": {
          "q10": 0.27718076486993554,
          "q50": 0.27718076486993554,
          "q90": 0.27718076486993554
        }
      },
      "known": {
        "coverage": 0.9468958333333334,
        "mcse": 0.0010235270082420286,
        "width_quantiles": {
          "q10": 1.15346147163167,
          "q50": 2.155855554749821,
          "q90": 6.152379765346803
        }
      },
      "estimated": {
        "coverage": 0.9472291666666667,
        "mcse": 0.00102048919928186,
        "width_quantiles": {
          "q10": 1.1531141600284747,
          "q50": 2.1858079989853048,
          "q90": 6.241535313492748
        }
      }
    },
    {
      "a": 0.01,
      "steps": 25,
      "learning_time": 0.25,
      "histories": 48000,
      "seed": 2026091500,
      "naive": {
        "coverage": 0.00022916666666666666,
        "mcse": 6.908915173775526e-05,
        "width_quantiles": {
          "q10": 0.27718076486993554,
          "q50": 0.27718076486993554,
          "q90": 0.27718076486993554
        }
      },
      "known": {
        "coverage": 0.9490416666666667,
        "mcse": 0.0010037698643858691,
        "width_quantiles": {
          "q10": 0.5907848591352615,
          "q50": 0.8462833558270575,
          "q90": 1.3063690009579059
        }
      },
      "estimated": {
        "coverage": 0.9496666666666667,
        "mcse": 0.0009979237272609055,
        "width_quantiles": {
          "q10": 0.5864448614251015,
          "q50": 0.857489725841589,
          "q90": 1.341967716832308
        }
      }
    },
    {
      "a": 0.01,
      "steps": 100,
      "learning_time": 1.0,
      "histories": 48000,
      "seed": 2026091500,
      "naive": {
        "coverage": 0.03229166666666667,
        "mcse": 0.0008068659270491673,
        "width_quantiles": {
          "q10": 0.27718076486993554,
          "q50": 0.27718076486993554,
          "q90": 0.27718076486993554
        }
      },
      "known": {
        "coverage": 0.9490416666666667,
        "mcse": 0.0010037698643858691,
        "width_quantiles": {
          "q10": 0.3547596549153101,
          "q50": 0.4165119764687409,
          "q90": 0.5056558199796193
        }
      },
      "estimated": {
        "coverage": 0.9494375,
        "mcse": 0.0010000722238314725,
        "width_quantiles": {
          "q10": 0.34610510836162045,
          "q50": 0.4226723666559487,
          "q90": 0.5289026923726347
        }
      }
    },
    {
      "a": 0.01,
      "steps": 400,
      "learning_time": 4.0,
      "histories": 48000,
      "seed": 2026091500,
      "naive": {
        "coverage": 0.9329791666666667,
        "mcse": 0.0011413656289373433,
        "width_quantiles": {
          "q10": 0.27718076486993554,
          "q50": 0.27718076486993554,
          "q90": 0.27718076486993554
        }
      },
      "known": {
        "coverage": 0.9497708333333333,
        "mcse": 0.0009969452444682722,
        "width_quantiles": {
          "q10": 0.281275129657589,
          "q50": 0.284322517435295,
          "q90": 0.290156408439892
        }
      },
      "estimated": {
        "coverage": 0.9493333333333334,
        "mcse": 0.001001046927497518,
        "width_quantiles": {
          "q10": 0.25679114826890614,
          "q50": 0.2889549480601201,
          "q90": 0.32316843725724226
        }
      }
    },
    {
      "a": 0.01,
      "steps": 2400,
      "learning_time": 24.0,
      "histories": 48000,
      "seed": 2026091500,
      "naive": {
        "coverage": 0.949625,
        "mcse": 0.0009983147884415934,
        "width_quantiles": {
          "q10": 0.27718076486993554,
          "q50": 0.27718076486993554,
          "q90": 0.27718076486993554
        }
      },
      "known": {
        "coverage": 0.9512708333333333,
        "mcse": 0.0009827215687857268,
        "width_quantiles": {
          "q10": 0.27843959706861854,
          "q50": 0.27895473507345836,
          "q90": 0.28000744528512317
        }
      },
      "estimated": {
        "coverage": 0.9513125,
        "mcse": 0.0009823228455842449,
        "width_quantiles": {
          "q10": 0.25149182067117737,
          "q50": 0.28281051711806615,
          "q90": 0.3160311273692991
        }
      }
    }
  ],
  "initial_error": 1.0,
  "rho": 0.7,
  "calibration_size": 65,
  "design": "stationary refresh; calibration precedes SGD, actual independent Gaussian errors in both blocks",
  "pairing": "same paths and endpoint errors for all methods; times share each trajectory"
}


==> anc/results/errors_gaussian_a0.0025/metadata.json <==
{
  "config": {
    "id": "errors_gaussian_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820002
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "gaussian",
    "a": 0.0025,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820002,
    "steps": 28719,
    "coverage_90": 0.8971666666666667,
    "mcse_90": 0.002772879486345297,
    "coverage_95": 0.9515833333333333,
    "mcse_95": 0.0019595138161873932,
    "coverage_99": 0.9899166666666667,
    "mcse_99": 0.0009120714334470524,
    "max_log_abs_normalized_state": 1.221785388689591
  },
  "seconds": 31.439723999996204,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_gaussian_a0.0025/summary.json <==
{
  "model": "non_gaussian",
  "errors": "gaussian",
  "a": 0.0025,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820002,
  "steps": 28719,
  "coverage_90": 0.8971666666666667,
  "mcse_90": 0.002772879486345297,
  "coverage_95": 0.9515833333333333,
  "mcse_95": 0.0019595138161873932,
  "coverage_99": 0.9899166666666667,
  "mcse_99": 0.0009120714334470524,
  "max_log_abs_normalized_state": 1.221785388689591
}


==> anc/results/errors_gaussian_a0.01/metadata.json <==
{
  "config": {
    "id": "errors_gaussian_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820001
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "gaussian",
    "a": 0.01,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820001,
    "steps": 4242,
    "coverage_90": 0.8956666666666667,
    "mcse_90": 0.002790694012576452,
    "coverage_95": 0.9459166666666666,
    "mcse_95": 0.002064836352233319,
    "coverage_99": 0.98925,
    "mcse_99": 0.0009414228494226799,
    "max_log_abs_normalized_state": 1.094324068453232
  },
  "seconds": 4.890538400009973,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_gaussian_a0.01/summary.json <==
{
  "model": "non_gaussian",
  "errors": "gaussian",
  "a": 0.01,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820001,
  "steps": 4242,
  "coverage_90": 0.8956666666666667,
  "mcse_90": 0.002790694012576452,
  "coverage_95": 0.9459166666666666,
  "mcse_95": 0.002064836352233319,
  "coverage_99": 0.98925,
  "mcse_99": 0.0009414228494226799,
  "max_log_abs_normalized_state": 1.094324068453232
}


==> anc/results/errors_gaussian_a0.04/metadata.json <==
{
  "config": {
    "id": "errors_gaussian_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "gaussian",
    "replications": 12000,
    "seed": 820000
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "gaussian",
    "a": 0.04,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820000,
    "steps": 600,
    "coverage_90": 0.89075,
    "mcse_90": 0.0028478434488853335,
    "coverage_95": 0.9446666666666667,
    "mcse_95": 0.0020871813505608005,
    "coverage_99": 0.9879166666666667,
    "mcse_99": 0.0009974267412109759,
    "max_log_abs_normalized_state": 1.0359587182668304
  },
  "seconds": 0.6929734000004828,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_gaussian_a0.04/summary.json <==
{
  "model": "non_gaussian",
  "errors": "gaussian",
  "a": 0.04,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820000,
  "steps": 600,
  "coverage_90": 0.89075,
  "mcse_90": 0.0028478434488853335,
  "coverage_95": 0.9446666666666667,
  "mcse_95": 0.0020871813505608005,
  "coverage_99": 0.9879166666666667,
  "mcse_99": 0.0009974267412109759,
  "max_log_abs_normalized_state": 1.0359587182668304
}


==> anc/results/errors_rademacher_a0.0025/metadata.json <==
{
  "config": {
    "id": "errors_rademacher_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820102
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "rademacher",
    "a": 0.0025,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820102,
    "steps": 28719,
    "coverage_90": 0.89925,
    "mcse_90": 0.002747832298411789,
    "coverage_95": 0.9525833333333333,
    "mcse_95": 0.0019401909427034718,
    "coverage_99": 0.9915,
    "mcse_99": 0.0008380757906772174,
    "max_log_abs_normalized_state": 1.0424356937411565
  },
  "seconds": 29.223496599995997,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_rademacher_a0.0025/summary.json <==
{
  "model": "non_gaussian",
  "errors": "rademacher",
  "a": 0.0025,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820102,
  "steps": 28719,
  "coverage_90": 0.89925,
  "mcse_90": 0.002747832298411789,
  "coverage_95": 0.9525833333333333,
  "mcse_95": 0.0019401909427034718,
  "coverage_99": 0.9915,
  "mcse_99": 0.0008380757906772174,
  "max_log_abs_normalized_state": 1.0424356937411565
}


==> anc/results/errors_rademacher_a0.01/metadata.json <==
{
  "config": {
    "id": "errors_rademacher_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820101
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "rademacher",
    "a": 0.01,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820101,
    "steps": 4242,
    "coverage_90": 0.8980833333333333,
    "mcse_90": 0.0027619028438973813,
    "coverage_95": 0.951,
    "mcse_95": 0.0019706784697499304,
    "coverage_99": 0.9906666666666667,
    "mcse_99": 0.0008778284193088822,
    "max_log_abs_normalized_state": 0.9416029061554458
  },
  "seconds": 4.209935799997766,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_rademacher_a0.01/summary.json <==
{
  "model": "non_gaussian",
  "errors": "rademacher",
  "a": 0.01,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820101,
  "steps": 4242,
  "coverage_90": 0.8980833333333333,
  "mcse_90": 0.0027619028438973813,
  "coverage_95": 0.951,
  "mcse_95": 0.0019706784697499304,
  "coverage_99": 0.9906666666666667,
  "mcse_99": 0.0008778284193088822,
  "max_log_abs_normalized_state": 0.9416029061554458
}


==> anc/results/errors_rademacher_a0.04/metadata.json <==
{
  "config": {
    "id": "errors_rademacher_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "rademacher",
    "replications": 12000,
    "seed": 820100
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "rademacher",
    "a": 0.04,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820100,
    "steps": 600,
    "coverage_90": 0.8879166666666667,
    "mcse_90": 0.002879944354232469,
    "coverage_95": 0.9443333333333334,
    "mcse_95": 0.00209308922232549,
    "coverage_99": 0.9915833333333334,
    "mcse_99": 0.0008339925025833693,
    "max_log_abs_normalized_state": 1.0542936501976443
  },
  "seconds": 0.6571829000022262,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_rademacher_a0.04/summary.json <==
{
  "model": "non_gaussian",
  "errors": "rademacher",
  "a": 0.04,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820100,
  "steps": 600,
  "coverage_90": 0.8879166666666667,
  "mcse_90": 0.002879944354232469,
  "coverage_95": 0.9443333333333334,
  "mcse_95": 0.00209308922232549,
  "coverage_99": 0.9915833333333334,
  "mcse_99": 0.0008339925025833693,
  "max_log_abs_normalized_state": 1.0542936501976443
}


==> anc/results/errors_student5_a0.0025/metadata.json <==
{
  "config": {
    "id": "errors_student5_a0.0025",
    "suite": "errors",
    "kind": "errors",
    "a": 0.0025,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820202
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "student5",
    "a": 0.0025,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820202,
    "steps": 28719,
    "coverage_90": 0.8955833333333333,
    "mcse_90": 0.0027916784058043273,
    "coverage_95": 0.949,
    "mcse_95": 0.0020083789812128786,
    "coverage_99": 0.9896666666666667,
    "mcse_99": 0.0009231922804207774,
    "max_log_abs_normalized_state": 1.0975132528399891
  },
  "seconds": 37.415653500007465,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_student5_a0.0025/summary.json <==
{
  "model": "non_gaussian",
  "errors": "student5",
  "a": 0.0025,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820202,
  "steps": 28719,
  "coverage_90": 0.8955833333333333,
  "mcse_90": 0.0027916784058043273,
  "coverage_95": 0.949,
  "mcse_95": 0.0020083789812128786,
  "coverage_99": 0.9896666666666667,
  "mcse_99": 0.0009231922804207774,
  "max_log_abs_normalized_state": 1.0975132528399891
}


==> anc/results/errors_student5_a0.01/metadata.json <==
{
  "config": {
    "id": "errors_student5_a0.01",
    "suite": "errors",
    "kind": "errors",
    "a": 0.01,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820201
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "student5",
    "a": 0.01,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820201,
    "steps": 4242,
    "coverage_90": 0.8965833333333333,
    "mcse_90": 0.0027798289391488514,
    "coverage_95": 0.9463333333333334,
    "mcse_95": 0.002057320022935022,
    "coverage_99": 0.9868333333333333,
    "mcse_99": 0.0010406083325494968,
    "max_log_abs_normalized_state": 1.1327045775220455
  },
  "seconds": 5.644209999998566,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_student5_a0.01/summary.json <==
{
  "model": "non_gaussian",
  "errors": "student5",
  "a": 0.01,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820201,
  "steps": 4242,
  "coverage_90": 0.8965833333333333,
  "mcse_90": 0.0027798289391488514,
  "coverage_95": 0.9463333333333334,
  "mcse_95": 0.002057320022935022,
  "coverage_99": 0.9868333333333333,
  "mcse_99": 0.0010406083325494968,
  "max_log_abs_normalized_state": 1.1327045775220455
}


==> anc/results/errors_student5_a0.04/metadata.json <==
{
  "config": {
    "id": "errors_student5_a0.04",
    "suite": "errors",
    "kind": "errors",
    "a": 0.04,
    "rho": 0.7,
    "errors": "student5",
    "replications": 12000,
    "seed": 820200
  },
  "simulation": {
    "model": "non_gaussian",
    "errors": "student5",
    "a": 0.04,
    "rho": 0.7,
    "replications": 12000,
    "seed": 820200,
    "steps": 600,
    "coverage_90": 0.88875,
    "mcse_90": 0.0028705643701747814,
    "coverage_95": 0.9406666666666667,
    "mcse_95": 0.0021567247612716057,
    "coverage_99": 0.9845,
    "mcse_99": 0.0011277197402950142,
    "max_log_abs_normalized_state": 1.1702979796230681
  },
  "seconds": 0.8149859999830369,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/errors_student5_a0.04/summary.json <==
{
  "model": "non_gaussian",
  "errors": "student5",
  "a": 0.04,
  "rho": 0.7,
  "replications": 12000,
  "seed": 820200,
  "steps": 600,
  "coverage_90": 0.88875,
  "mcse_90": 0.0028705643701747814,
  "coverage_95": 0.9406666666666667,
  "mcse_95": 0.0021567247612716057,
  "coverage_99": 0.9845,
  "mcse_99": 0.0011277197402950142,
  "max_log_abs_normalized_state": 1.1702979796230681
}


==> anc/results/hac_a0.0025/metadata.json <==
{
  "config": {
    "id": "hac_a0.0025",
    "suite": "hac",
    "kind": "vector",
    "a": 0.0025,
    "replications": 6000,
    "seed": 720002,
    "history": "growing",
    "calibration": 8192
  },
  "simulation": {
    "model": "vector",
    "a": 0.0025,
    "replications": 6000,
    "seed": 720002,
    "history": "growing",
    "steps": 46523,
    "calibration": 8192,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 2.1094237467877974e-15,
    "oracle_coverage": 0.9523333333333334,
    "oracle_mcse": 0.0027508217734580364,
    "lagzero_coverage": 0.7616666666666667,
    "lagzero_mcse": 0.0055009213726960335,
    "m2048_l3_coverage": 0.912,
    "m2048_l3_mcse": 0.0036576262390997285,
    "m2048_l3_failures": 0,
    "m2048_l3_median_area_ratio": 0.7935466006437604,
    "m2048_l3_median_relative_V_error": 0.2457319982474625,
    "m2048_l6_coverage": 0.9298333333333333,
    "m2048_l6_mcse": 0.003297832147851852,
    "m2048_l6_failures": 0,
    "m2048_l6_median_area_ratio": 0.8694970352821376,
    "m2048_l6_median_relative_V_error": 0.16889692666177158,
    "m2048_l13_coverage": 0.936,
    "m2048_l13_mcse": 0.003160010170455083,
    "m2048_l13_failures": 0,
    "m2048_l13_median_area_ratio": 0.9157971285559781,
    "m2048_l13_median_relative_V_error": 0.14991212902019732,
    "m8192_l4_coverage": 0.923,
    "m8192_l4_mcse": 0.0034419676335198687,
    "m8192_l4_failures": 0,
    "m8192_l4_median_area_ratio": 0.8389309157824436,
    "m8192_l4_median_relative_V_error": 0.19201377060790242,
    "m8192_l9_coverage": 0.9378333333333333,
    "m8192_l9_mcse": 0.003117469348616005,
    "m8192_l9_failures": 0,
    "m8192_l9_median_area_ratio": 0.9151379164485349,
    "m8192_l9_median_relative_V_error": 0.10862660733279114,
    "m8192_l19_coverage": 0.9438333333333333,
    "m8192_l19_mcse": 0.0029726758154824695,
    "m8192_l19_failures": 0,
    "m8192_l19_median_area_ratio": 0.9523808220005943,
    "m8192_l19_median_relative_V_error": 0.08579723953130494
  },
  "seconds": 105.88512930000434,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/hac_a0.0025/summary.json <==
{
  "model": "vector",
  "a": 0.0025,
  "replications": 6000,
  "seed": 720002,
  "history": "growing",
  "steps": 46523,
  "calibration": 8192,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 2.1094237467877974e-15,
  "oracle_coverage": 0.9523333333333334,
  "oracle_mcse": 0.0027508217734580364,
  "lagzero_coverage": 0.7616666666666667,
  "lagzero_mcse": 0.0055009213726960335,
  "m2048_l3_coverage": 0.912,
  "m2048_l3_mcse": 0.0036576262390997285,
  "m2048_l3_failures": 0,
  "m2048_l3_median_area_ratio": 0.7935466006437604,
  "m2048_l3_median_relative_V_error": 0.2457319982474625,
  "m2048_l6_coverage": 0.9298333333333333,
  "m2048_l6_mcse": 0.003297832147851852,
  "m2048_l6_failures": 0,
  "m2048_l6_median_area_ratio": 0.8694970352821376,
  "m2048_l6_median_relative_V_error": 0.16889692666177158,
  "m2048_l13_coverage": 0.936,
  "m2048_l13_mcse": 0.003160010170455083,
  "m2048_l13_failures": 0,
  "m2048_l13_median_area_ratio": 0.9157971285559781,
  "m2048_l13_median_relative_V_error": 0.14991212902019732,
  "m8192_l4_coverage": 0.923,
  "m8192_l4_mcse": 0.0034419676335198687,
  "m8192_l4_failures": 0,
  "m8192_l4_median_area_ratio": 0.8389309157824436,
  "m8192_l4_median_relative_V_error": 0.19201377060790242,
  "m8192_l9_coverage": 0.9378333333333333,
  "m8192_l9_mcse": 0.003117469348616005,
  "m8192_l9_failures": 0,
  "m8192_l9_median_area_ratio": 0.9151379164485349,
  "m8192_l9_median_relative_V_error": 0.10862660733279114,
  "m8192_l19_coverage": 0.9438333333333333,
  "m8192_l19_mcse": 0.0029726758154824695,
  "m8192_l19_failures": 0,
  "m8192_l19_median_area_ratio": 0.9523808220005943,
  "m8192_l19_median_relative_V_error": 0.08579723953130494
}


==> anc/results/hac_a0.01/metadata.json <==
{
  "config": {
    "id": "hac_a0.01",
    "suite": "hac",
    "kind": "vector",
    "a": 0.01,
    "replications": 6000,
    "seed": 720001,
    "history": "growing",
    "calibration": 8192
  },
  "simulation": {
    "model": "vector",
    "a": 0.01,
    "replications": 6000,
    "seed": 720001,
    "history": "growing",
    "steps": 6872,
    "calibration": 8192,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 7.14615788766082e-09,
    "oracle_coverage": 0.9535,
    "oracle_mcse": 0.00271861303047496,
    "lagzero_coverage": 0.7661666666666667,
    "lagzero_mcse": 0.005464814265683602,
    "m2048_l3_coverage": 0.9123333333333333,
    "m2048_l3_mcse": 0.003651359441997754,
    "m2048_l3_failures": 0,
    "m2048_l3_median_area_ratio": 0.7942164741107749,
    "m2048_l3_median_relative_V_error": 0.24508173993515758,
    "m2048_l6_coverage": 0.9298333333333333,
    "m2048_l6_mcse": 0.003297832147851852,
    "m2048_l6_failures": 0,
    "m2048_l6_median_area_ratio": 0.871472886729957,
    "m2048_l6_median_relative_V_error": 0.16854369266401284,
    "m2048_l13_coverage": 0.9391666666666667,
    "m2048_l13_mcse": 0.0030860482439157436,
    "m2048_l13_failures": 0,
    "m2048_l13_median_area_ratio": 0.9193087507663522,
    "m2048_l13_median_relative_V_error": 0.1510728690291509,
    "m8192_l4_coverage": 0.9226666666666666,
    "m8192_l4_mcse": 0.003448786816147386,
    "m8192_l4_failures": 0,
    "m8192_l4_median_area_ratio": 0.8402337437606078,
    "m8192_l4_median_relative_V_error": 0.19153620229513205,
    "m8192_l9_coverage": 0.9381666666666667,
    "m8192_l9_mcse": 0.0031096527716821445,
    "m8192_l9_failures": 0,
    "m8192_l9_median_area_ratio": 0.9168583584776104,
    "m8192_l9_median_relative_V_error": 0.10836128072064245,
    "m8192_l19_coverage": 0.945,
    "m8192_l19_mcse": 0.0029434578289258898,
    "m8192_l19_failures": 0,
    "m8192_l19_median_area_ratio": 0.9530505041059658,
    "m8192_l19_median_relative_V_error": 0.08610304738337947
  },
  "seconds": 85.32908610001323,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/hac_a0.01/summary.json <==
{
  "model": "vector",
  "a": 0.01,
  "replications": 6000,
  "seed": 720001,
  "history": "growing",
  "steps": 6872,
  "calibration": 8192,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 7.14615788766082e-09,
  "oracle_coverage": 0.9535,
  "oracle_mcse": 0.00271861303047496,
  "lagzero_coverage": 0.7661666666666667,
  "lagzero_mcse": 0.005464814265683602,
  "m2048_l3_coverage": 0.9123333333333333,
  "m2048_l3_mcse": 0.003651359441997754,
  "m2048_l3_failures": 0,
  "m2048_l3_median_area_ratio": 0.7942164741107749,
  "m2048_l3_median_relative_V_error": 0.24508173993515758,
  "m2048_l6_coverage": 0.9298333333333333,
  "m2048_l6_mcse": 0.003297832147851852,
  "m2048_l6_failures": 0,
  "m2048_l6_median_area_ratio": 0.871472886729957,
  "m2048_l6_median_relative_V_error": 0.16854369266401284,
  "m2048_l13_coverage": 0.9391666666666667,
  "m2048_l13_mcse": 0.0030860482439157436,
  "m2048_l13_failures": 0,
  "m2048_l13_median_area_ratio": 0.9193087507663522,
  "m2048_l13_median_relative_V_error": 0.1510728690291509,
  "m8192_l4_coverage": 0.9226666666666666,
  "m8192_l4_mcse": 0.003448786816147386,
  "m8192_l4_failures": 0,
  "m8192_l4_median_area_ratio": 0.8402337437606078,
  "m8192_l4_median_relative_V_error": 0.19153620229513205,
  "m8192_l9_coverage": 0.9381666666666667,
  "m8192_l9_mcse": 0.0031096527716821445,
  "m8192_l9_failures": 0,
  "m8192_l9_median_area_ratio": 0.9168583584776104,
  "m8192_l9_median_relative_V_error": 0.10836128072064245,
  "m8192_l19_coverage": 0.945,
  "m8192_l19_mcse": 0.0029434578289258898,
  "m8192_l19_failures": 0,
  "m8192_l19_median_area_ratio": 0.9530505041059658,
  "m8192_l19_median_relative_V_error": 0.08610304738337947
}


==> anc/results/hac_a0.04/metadata.json <==
{
  "config": {
    "id": "hac_a0.04",
    "suite": "hac",
    "kind": "vector",
    "a": 0.04,
    "replications": 6000,
    "seed": 720000,
    "history": "growing",
    "calibration": 8192
  },
  "simulation": {
    "model": "vector",
    "a": 0.04,
    "replications": 6000,
    "seed": 720000,
    "history": "growing",
    "steps": 972,
    "calibration": 8192,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 0.00037460483383511267,
    "oracle_coverage": 0.9491666666666667,
    "oracle_mcse": 0.0028359991903784514,
    "lagzero_coverage": 0.776,
    "lagzero_mcse": 0.005382889179240642,
    "m2048_l3_coverage": 0.9131666666666667,
    "m2048_l3_mcse": 0.00363562290191196,
    "m2048_l3_failures": 0,
    "m2048_l3_median_area_ratio": 0.7925631655955834,
    "m2048_l3_median_relative_V_error": 0.24562893414184564,
    "m2048_l6_coverage": 0.9273333333333333,
    "m2048_l6_mcse": 0.003351553250146634,
    "m2048_l6_failures": 0,
    "m2048_l6_median_area_ratio": 0.8707742625471546,
    "m2048_l6_median_relative_V_error": 0.16776892053195036,
    "m2048_l13_coverage": 0.936,
    "m2048_l13_mcse": 0.003160010170455083,
    "m2048_l13_failures": 0,
    "m2048_l13_median_area_ratio": 0.9198600711742402,
    "m2048_l13_median_relative_V_error": 0.14805005850959801,
    "m8192_l4_coverage": 0.9235,
    "m8192_l4_mcse": 0.0034317033328403316,
    "m8192_l4_failures": 0,
    "m8192_l4_median_area_ratio": 0.8404645791455235,
    "m8192_l4_median_relative_V_error": 0.19128024170096802,
    "m8192_l9_coverage": 0.9355,
    "m8192_l9_mcse": 0.003171482521402873,
    "m8192_l9_failures": 0,
    "m8192_l9_median_area_ratio": 0.9170330869343688,
    "m8192_l9_median_relative_V_error": 0.1080654293307435,
    "m8192_l19_coverage": 0.9411666666666667,
    "m8192_l19_mcse": 0.003038124487865992,
    "m8192_l19_failures": 0,
    "m8192_l19_median_area_ratio": 0.9535586270341782,
    "m8192_l19_median_relative_V_error": 0.08512309073625329
  },
  "seconds": 78.02500880000298,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/hac_a0.04/summary.json <==
{
  "model": "vector",
  "a": 0.04,
  "replications": 6000,
  "seed": 720000,
  "history": "growing",
  "steps": 972,
  "calibration": 8192,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 0.00037460483383511267,
  "oracle_coverage": 0.9491666666666667,
  "oracle_mcse": 0.0028359991903784514,
  "lagzero_coverage": 0.776,
  "lagzero_mcse": 0.005382889179240642,
  "m2048_l3_coverage": 0.9131666666666667,
  "m2048_l3_mcse": 0.00363562290191196,
  "m2048_l3_failures": 0,
  "m2048_l3_median_area_ratio": 0.7925631655955834,
  "m2048_l3_median_relative_V_error": 0.24562893414184564,
  "m2048_l6_coverage": 0.9273333333333333,
  "m2048_l6_mcse": 0.003351553250146634,
  "m2048_l6_failures": 0,
  "m2048_l6_median_area_ratio": 0.8707742625471546,
  "m2048_l6_median_relative_V_error": 0.16776892053195036,
  "m2048_l13_coverage": 0.936,
  "m2048_l13_mcse": 0.003160010170455083,
  "m2048_l13_failures": 0,
  "m2048_l13_median_area_ratio": 0.9198600711742402,
  "m2048_l13_median_relative_V_error": 0.14805005850959801,
  "m8192_l4_coverage": 0.9235,
  "m8192_l4_mcse": 0.0034317033328403316,
  "m8192_l4_failures": 0,
  "m8192_l4_median_area_ratio": 0.8404645791455235,
  "m8192_l4_median_relative_V_error": 0.19128024170096802,
  "m8192_l9_coverage": 0.9355,
  "m8192_l9_mcse": 0.003171482521402873,
  "m8192_l9_failures": 0,
  "m8192_l9_median_area_ratio": 0.9170330869343688,
  "m8192_l9_median_relative_V_error": 0.1080654293307435,
  "m8192_l19_coverage": 0.9411666666666667,
  "m8192_l19_mcse": 0.003038124487865992,
  "m8192_l19_failures": 0,
  "m8192_l19_median_area_ratio": 0.9535586270341782,
  "m8192_l19_median_relative_V_error": 0.08512309073625329
}


==> anc/results/logweibull_c0.5_a0.0025/metadata.json <==
{
  "config": {
    "id": "logweibull_c0.5_a0.0025",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520002,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 520002,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.655381975166371,
      "raw_mean": 5.517939917221236,
      "raw_second": 31.213916956047896,
      "raw_fourth": 1095.054290760043,
      "J": 0.5619648012786566,
      "innovation_moments": [
        1.0,
        1.655381975166371,
        3.131080056957756,
        7.159538624612936,
        21.43308473776202
      ],
      "quadrature_errors": [
        0.0,
        5.410580851679955e-13,
        1.551705416284228e-12,
        5.3551595930570964e-12,
        2.326717558429551e-11
      ],
      "scale": 0.5,
      "nu": 1.5
    },
    "scale": 0.5,
    "nu": 1.5
  },
  "seconds": 26.365114599990193,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c0.5_a0.0025/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 0.5,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 0.5562855472257736,
  "q90_R_over_a": 0.6041999737714785,
  "q99_R_over_a": 0.6807447518610156,
  "max_log_Q_over_a": -0.6868615881729863,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.604128478263804e-30,
  "grid_dK_baseline": 0.00016970688243439502,
  "grid_dK_baseline_over_a": 0.06788275297375801,
  "grid_dK_corrected": 1.45726086975273e-07,
  "grid_dK_corrected_over_a": 5.82904347901092e-05,
  "coverage_90_baseline": 0.8997618950061281,
  "mcse_90_baseline": 1.6127286357614662e-07,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9000002035514778,
  "mcse_90_corrected": 1.6108027981772388e-07,
  "width_90_corrected": 0.11639038844701143,
  "coverage_90_cold_start": 0.8997618950061281,
  "mcse_90_cold_start": 1.6127286357614088e-07,
  "coverage_95_baseline": 0.9498391569259648,
  "mcse_95_baseline": 1.0901885263774897e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500001370948654,
  "mcse_95_corrected": 1.088019863565974e-07,
  "width_95_corrected": 0.13868770191154486,
  "coverage_95_cold_start": 0.9498391569259648,
  "mcse_95_cold_start": 1.0901885263775215e-07,
  "coverage_99_baseline": 0.989947650584379,
  "mcse_99_baseline": 3.554396176132098e-08,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900000442946821,
  "mcse_99_corrected": 3.540385182366173e-08,
  "width_99_corrected": 0.18226653624425904,
  "coverage_99_cold_start": 0.989947650584379,
  "mcse_99_cold_start": 3.554396176132228e-08,
  "cf_1_1": 0.44743629721500633,
  "cf_1_1_mcse": 3.541003013931188e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8211021479546073,
  "cf_1_-1_mcse": 6.508797525633883e-05,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2547401707943666,
  "cf_2_0.5_mcse": 2.0196322039946133e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/logweibull_c0.5_a0.01/metadata.json <==
{
  "config": {
    "id": "logweibull_c0.5_a0.01",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520001,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 520001,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.655381975166371,
      "raw_mean": 5.517939917221236,
      "raw_second": 31.213916956047896,
      "raw_fourth": 1095.054290760043,
      "J": 0.5619648012786566,
      "innovation_moments": [
        1.0,
        1.655381975166371,
        3.131080056957756,
        7.159538624612936,
        21.43308473776202
      ],
      "quadrature_errors": [
        0.0,
        5.410580851679955e-13,
        1.551705416284228e-12,
        5.3551595930570964e-12,
        2.326717558429551e-11
      ],
      "scale": 0.5,
      "nu": 1.5
    },
    "scale": 0.5,
    "nu": 1.5
  },
  "seconds": 5.238861899997573,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c0.5_a0.01/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 0.5,
  "paired_history_grid_difference": 2.6469779601696886e-23,
  "median_R_over_a": 0.5481052465283038,
  "q90_R_over_a": 0.6390354216582523,
  "q99_R_over_a": 0.7867931744786822,
  "max_log_Q_over_a": -0.6778143036435704,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.889954693551364e-17,
  "grid_dK_baseline": 0.0006751209809258141,
  "grid_dK_baseline_over_a": 0.06751209809258141,
  "grid_dK_corrected": 2.865682597164021e-06,
  "grid_dK_corrected_over_a": 0.0002865682597164021,
  "coverage_90_baseline": 0.8990510703956969,
  "mcse_90_baseline": 1.0538055472732633e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9000039849431198,
  "mcse_90_corrected": 1.0488105054558483e-06,
  "width_90_corrected": 0.23327012907745936,
  "coverage_90_cold_start": 0.8990510703956969,
  "mcse_90_cold_start": 1.0538055472732787e-06,
  "coverage_95_baseline": 0.9493582117896412,
  "mcse_95_baseline": 7.141778066325528e-07,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9500026758774275,
  "mcse_95_corrected": 7.0854212033562e-07,
  "width_95_corrected": 0.2779585029144473,
  "coverage_95_cold_start": 0.9493582117896411,
  "mcse_95_cold_start": 7.141778066325597e-07,
  "coverage_99_baseline": 0.9897904965756946,
  "mcse_99_baseline": 2.3430982162990923e-07,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900008581089939,
  "mcse_99_corrected": 2.306550539070502e-07,
  "width_99_corrected": 0.3652993945935357,
  "coverage_99_cold_start": 0.9897904965756946,
  "mcse_99_cold_start": 2.343098216298969e-07,
  "cf_1_1": 0.4459875105087717,
  "cf_1_1_mcse": 6.85821474726093e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8204921640347249,
  "cf_1_-1_mcse": 0.00012721057714444286,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2533158152704261,
  "cf_2_0.5_mcse": 3.9196283137552096e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/logweibull_c0.5_a0.04/metadata.json <==
{
  "config": {
    "id": "logweibull_c0.5_a0.04",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "scale": 0.5,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520000,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 520000,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "mean_innovation": 1.655381975166371,
      "raw_mean": 5.517939917221236,
      "raw_second": 31.213916956047896,
      "raw_fourth": 1095.054290760043,
      "J": 0.5619648012786566,
      "innovation_moments": [
        1.0,
        1.655381975166371,
        3.131080056957756,
        7.159538624612936,
        21.43308473776202
      ],
      "quadrature_errors": [
        0.0,
        5.410580851679955e-13,
        1.551705416284228e-12,
        5.3551595930570964e-12,
        2.326717558429551e-11
      ],
      "scale": 0.5,
      "nu": 1.5
    },
    "scale": 0.5,
    "nu": 1.5
  },
  "seconds": 2.1696246000065003,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c0.5_a0.04/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 0.5,
  "paired_history_grid_difference": 4.9574788718587115e-12,
  "median_R_over_a": 0.5361108414535449,
  "q90_R_over_a": 0.6874806735069137,
  "q99_R_over_a": 0.9843278224995854,
  "max_log_Q_over_a": -0.606335404503695,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.6930125273168885e-09,
  "grid_dK_baseline": 0.002679105237129331,
  "grid_dK_baseline_over_a": 0.06697763092823328,
  "grid_dK_corrected": 1.0356818283013824e-05,
  "grid_dK_corrected_over_a": 0.0002589204570753456,
  "coverage_90_baseline": 0.8962065081948567,
  "mcse_90_baseline": 7.472530674996636e-06,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9000128654473345,
  "mcse_90_corrected": 7.336334779665018e-06,
  "width_90_corrected": 0.4704347148480157,
  "coverage_90_cold_start": 0.8962065081948564,
  "mcse_90_cold_start": 7.472530674996642e-06,
  "coverage_95_baseline": 0.947421627849717,
  "mcse_95_baseline": 5.131402104734738e-06,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9500079619453761,
  "mcse_95_corrected": 4.975871842483856e-06,
  "width_95_corrected": 0.5605575372006543,
  "coverage_95_cold_start": 0.9474216278497168,
  "mcse_95_cold_start": 5.131402104734736e-06,
  "coverage_99_baseline": 0.9891479586807678,
  "mcse_99_baseline": 1.739489972931928e-06,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.990002002945752,
  "mcse_99_corrected": 1.6361947362386959e-06,
  "width_99_corrected": 0.7366974811965686,
  "coverage_99_cold_start": 0.9891479586807678,
  "mcse_99_cold_start": 1.7394899729319254e-06,
  "cf_1_1": 0.44354629853943833,
  "cf_1_1_mcse": 0.00012451553915948733,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8118569000337232,
  "cf_1_-1_mcse": 0.0002380755396992939,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.24957639911827678,
  "cf_2_0.5_mcse": 7.175270597940883e-05,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/logweibull_c1_a0.0025/metadata.json <==
{
  "config": {
    "id": "logweibull_c1_a0.0025",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520102,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 520102,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 3.131080056957756,
      "raw_mean": 10.436933523192518,
      "raw_second": 131.7323704159387,
      "raw_fourth": 376752.56411115354,
      "J": 10.855284440307576,
      "innovation_moments": [
        1.0,
        3.131080056957756,
        21.43308473776202,
        664.9878687778133,
        247176.0473233739
      ],
      "quadrature_errors": [
        0.0,
        1.551705416284228e-12,
        2.326717558429551e-11,
        5.492111725539116e-09,
        2.0139021206533046e-06
      ],
      "scale": 1.0,
      "nu": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 25.330071200005477,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c1_a0.0025/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.1217951046000703,
  "q90_R_over_a": 2.940297414098669,
  "q99_R_over_a": 15.262653421426435,
  "max_log_Q_over_a": 11.668170090549804,
  "paths_with_expansion": 350,
  "expansion_steps": 496,
  "max_normalized_startup_mean": 1.192564719285518e-24,
  "grid_dK_baseline": 0.0006295012188758387,
  "grid_dK_baseline_over_a": 0.25180048755033546,
  "grid_dK_corrected": 0.002610526659027279,
  "grid_dK_corrected_over_a": 1.0442106636109116,
  "coverage_90_baseline": 0.8990539639706816,
  "mcse_90_baseline": 8.747461680998599e-05,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9035624236203633,
  "mcse_90_corrected": 8.764737442493672e-05,
  "width_90_corrected": 0.1178763560578405,
  "coverage_90_cold_start": 0.8990539639706814,
  "mcse_90_cold_start": 8.7474616809986e-05,
  "coverage_95_baseline": 0.9493143628423598,
  "mcse_95_baseline": 8.86515286242227e-05,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9523442273091186,
  "mcse_95_corrected": 8.865073262912704e-05,
  "width_95_corrected": 0.14045834153059464,
  "coverage_95_cold_start": 0.9493143628423598,
  "mcse_95_cold_start": 8.865152862422271e-05,
  "coverage_99_baseline": 0.9896950829421758,
  "mcse_99_baseline": 8.690413807686764e-05,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9906694162324714,
  "mcse_99_corrected": 8.676111821044475e-05,
  "width_99_corrected": 0.1845935511551189,
  "coverage_99_cold_start": 0.9896950829421758,
  "mcse_99_cold_start": 8.690413807686764e-05,
  "cf_1_1": 0.44546012501884413,
  "cf_1_1_mcse": 0.00016792769971224746,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8226983498577845,
  "cf_1_-1_mcse": 0.00028342184571638815,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.253164787625177,
  "cf_2_0.5_mcse": 0.00010202289502820421,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/logweibull_c1_a0.01/metadata.json <==
{
  "config": {
    "id": "logweibull_c1_a0.01",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520101,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 520101,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 3.131080056957756,
      "raw_mean": 10.436933523192518,
      "raw_second": 131.7323704159387,
      "raw_fourth": 376752.56411115354,
      "J": 10.855284440307576,
      "innovation_moments": [
        1.0,
        3.131080056957756,
        21.43308473776202,
        664.9878687778133,
        247176.0473233739
      ],
      "quadrature_errors": [
        0.0,
        1.551705416284228e-12,
        2.326717558429551e-11,
        5.492111725539116e-09,
        2.0139021206533046e-06
      ],
      "scale": 1.0,
      "nu": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 5.358595300000161,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c1_a0.01/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 2.220446049250313e-16,
  "median_R_over_a": 0.8633392767412801,
  "q90_R_over_a": 2.0358866458677896,
  "q99_R_over_a": 7.673846579463046,
  "max_log_Q_over_a": 15.707118222185166,
  "paths_with_expansion": 631,
  "expansion_steps": 905,
  "max_normalized_startup_mean": 2.998584596297064e-11,
  "grid_dK_baseline": 0.0015437624011575002,
  "grid_dK_baseline_over_a": 0.15437624011575002,
  "grid_dK_corrected": 0.010921696523140512,
  "grid_dK_corrected_over_a": 1.0921696523140512,
  "coverage_90_baseline": 0.8977404891057316,
  "mcse_90_baseline": 0.00010835285763190387,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9146216848132733,
  "mcse_90_corrected": 0.00010990107604290361,
  "width_90_corrected": 0.24491785936079027,
  "coverage_90_cold_start": 0.8977404891057316,
  "mcse_90_cold_start": 0.00010835285763190386,
  "coverage_95_baseline": 0.9484052430763807,
  "mcse_95_baseline": 0.00011294417747762268,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9595529269079035,
  "mcse_95_corrected": 0.0001139406950575744,
  "width_95_corrected": 0.29183762959350384,
  "coverage_95_cold_start": 0.9484052430763807,
  "mcse_95_cold_start": 0.00011294417747762268,
  "coverage_99_baseline": 0.9893577446385753,
  "mcse_99_baseline": 0.00011665578181538999,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9927947206033071,
  "mcse_99_corrected": 0.00011698418182634604,
  "width_99_corrected": 0.3835396589502151,
  "coverage_99_cold_start": 0.9893577446385753,
  "mcse_99_cold_start": 0.00011665578181538999,
  "cf_1_1": 0.441656991144346,
  "cf_1_1_mcse": 0.0002375711590973865,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8250346956838063,
  "cf_1_-1_mcse": 0.00043653845319822996,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24995083034146684,
  "cf_2_0.5_mcse": 0.0001440024038844446,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/logweibull_c1_a0.04/metadata.json <==
{
  "config": {
    "id": "logweibull_c1_a0.04",
    "suite": "logweibull",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 12000,
    "seed": 520100,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 520100,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "mean_innovation": 3.131080056957756,
      "raw_mean": 10.436933523192518,
      "raw_second": 131.7323704159387,
      "raw_fourth": 376752.56411115354,
      "J": 10.855284440307576,
      "innovation_moments": [
        1.0,
        3.131080056957756,
        21.43308473776202,
        664.9878687778133,
        247176.0473233739
      ],
      "quadrature_errors": [
        0.0,
        1.551705416284228e-12,
        2.326717558429551e-11,
        5.492111725539116e-09,
        2.0139021206533046e-06
      ],
      "scale": 1.0,
      "nu": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.1719838999852072,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/logweibull_c1_a0.04/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 8.268271178835107e-08,
  "median_R_over_a": 0.635490373292017,
  "q90_R_over_a": 1.4199650525453638,
  "q99_R_over_a": 4.450563629925379,
  "max_log_Q_over_a": 6.803275566822004,
  "paths_with_expansion": 967,
  "expansion_steps": 1545,
  "max_normalized_startup_mean": 2.6732222002826293e-05,
  "grid_dK_baseline": 0.004320005491973533,
  "grid_dK_baseline_over_a": 0.10800013729933833,
  "grid_dK_corrected": 0.039204288495714223,
  "grid_dK_corrected_over_a": 0.9801072123928556,
  "coverage_90_baseline": 0.893511640399545,
  "mcse_90_baseline": 0.00019556580338843873,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9465265518417622,
  "mcse_90_corrected": 0.0001937734340464838,
  "width_90_corrected": 0.5571585917483912,
  "coverage_90_cold_start": 0.8935116403995437,
  "mcse_90_cold_start": 0.00019556580338870338,
  "coverage_95_baseline": 0.9453266944194086,
  "mcse_95_baseline": 0.00019391270921062092,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9783027204151722,
  "mcse_95_corrected": 0.00018624662665711662,
  "width_95_corrected": 0.6638954102729527,
  "coverage_95_cold_start": 0.9453266944194071,
  "mcse_95_cold_start": 0.00019391270921092585,
  "coverage_99_baseline": 0.9880182821129717,
  "mcse_99_baseline": 0.00018056500782629337,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9970031942396779,
  "mcse_99_corrected": 0.00016756463645250166,
  "width_99_corrected": 0.8725064673440912,
  "coverage_99_cold_start": 0.9880182821129698,
  "mcse_99_cold_start": 0.0001805650078266471,
  "cf_1_1": 0.433230348724497,
  "cf_1_1_mcse": 0.00034016406195105746,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8237636597641449,
  "cf_1_-1_mcse": 0.0006652654716621816,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.24236551077865182,
  "cf_2_0.5_mcse": 0.0002090671478814478,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/pareto_r0.7_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.7_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 421040,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 421040,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 9600,
    "shorter_steps": 4800,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 4.999999999999999,
      "raw_second": 26.47058823529411
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 8.860975099989446,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.7_a0.0025_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 12000,
  "history": "original",
  "steps": 9600,
  "scale": 1.0,
  "paired_history_grid_difference": 1.2844736385630995e-10,
  "median_R_over_a": 0.6333624416733198,
  "q90_R_over_a": 0.9844724180818129,
  "q99_R_over_a": 4.280184517470077,
  "max_log_Q_over_a": 2.9424286462416758,
  "paths_with_expansion": 36,
  "expansion_steps": 51,
  "max_normalized_startup_mean": 4.141099019388948e-06,
  "grid_dK_baseline": 0.0002742668484535804,
  "grid_dK_baseline_over_a": 0.10970673938143216,
  "coverage_90_baseline": 0.8995894569452112,
  "mcse_90_baseline": 5.769849558392156e-05,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_cold_start": 0.8995894569452112,
  "mcse_90_cold_start": 5.769849558392925e-05,
  "coverage_95_baseline": 0.9497026587806361,
  "mcse_95_baseline": 5.846794516594634e-05,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_cold_start": 0.9497026587806361,
  "mcse_95_cold_start": 5.846794516595541e-05,
  "coverage_99_baseline": 0.9898663490403352,
  "mcse_99_baseline": 5.548874994683884e-05,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_cold_start": 0.9898663490403352,
  "mcse_99_cold_start": 5.5488749946850356e-05,
  "cf_1_1": 0.44682018414103725,
  "cf_1_1_mcse": 8.391603863060329e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8217264635590277,
  "cf_1_-1_mcse": 0.00015095922460198785,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2542842531824462,
  "cf_2_0.5_mcse": 4.9947061863659494e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.7_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.7_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 421030,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 421030,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 4800,
    "shorter_steps": 2400,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 4.999999999999999,
      "raw_second": 26.47058823529411
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 5.275569699995685,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.7_a0.005_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.7,
  "a": 0.005,
  "replications": 12000,
  "history": "original",
  "steps": 4800,
  "scale": 1.0,
  "paired_history_grid_difference": 1.2293055462464508e-11,
  "median_R_over_a": 0.6073478606858599,
  "q90_R_over_a": 0.9246575952653784,
  "q99_R_over_a": 3.972183801635448,
  "max_log_Q_over_a": 3.7379766901610196,
  "paths_with_expansion": 59,
  "expansion_steps": 96,
  "max_normalized_startup_mean": 5.062747761523054e-08,
  "grid_dK_baseline": 0.0005132491592361177,
  "grid_dK_baseline_over_a": 0.10264983184722354,
  "coverage_90_baseline": 0.8992239594862197,
  "mcse_90_baseline": 8.683684577786604e-05,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_cold_start": 0.8992239594862197,
  "mcse_90_cold_start": 8.683684577786603e-05,
  "coverage_95_baseline": 0.9494318135835234,
  "mcse_95_baseline": 8.890869355562467e-05,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_cold_start": 0.9494318135835231,
  "mcse_95_cold_start": 8.890869355562466e-05,
  "coverage_99_baseline": 0.9897328053577836,
  "mcse_99_baseline": 8.649706359096378e-05,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_cold_start": 0.9897328053577836,
  "mcse_99_cold_start": 8.649706359096378e-05,
  "cf_1_1": 0.4461225813673941,
  "cf_1_1_mcse": 0.00011282851575150716,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8216127002724112,
  "cf_1_-1_mcse": 0.00020554874652567012,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.253648684230541,
  "cf_2_0.5_mcse": 6.578116035479718e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.7_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.7_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 421020,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 421020,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 2400,
    "shorter_steps": 1200,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 4.999999999999999,
      "raw_second": 26.47058823529411
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 3.7307316999940667,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.7_a0.01_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.7,
  "a": 0.01,
  "replications": 12000,
  "history": "original",
  "steps": 2400,
  "scale": 1.0,
  "paired_history_grid_difference": 1.5413115228568586e-11,
  "median_R_over_a": 0.5833248249673514,
  "q90_R_over_a": 0.9079938413359365,
  "q99_R_over_a": 2.6539005722083906,
  "max_log_Q_over_a": 14.185823195526876,
  "paths_with_expansion": 87,
  "expansion_steps": 139,
  "max_normalized_startup_mean": 2.966596490184199e-05,
  "grid_dK_baseline": 0.0008968033449278101,
  "grid_dK_baseline_over_a": 0.08968033449278101,
  "coverage_90_baseline": 0.8986714556842071,
  "mcse_90_baseline": 0.00010120230993304383,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_cold_start": 0.8986714556842068,
  "mcse_90_cold_start": 0.00010120230993304377,
  "coverage_95_baseline": 0.9490470155631473,
  "mcse_95_baseline": 0.00010595402261403629,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_cold_start": 0.9490470155631471,
  "mcse_95_cold_start": 0.00010595402261403626,
  "coverage_99_baseline": 0.9895831654795207,
  "mcse_99_baseline": 0.00010872891586285565,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_cold_start": 0.9895831654795207,
  "mcse_99_cold_start": 0.00010872891586285565,
  "cf_1_1": 0.4450458522971515,
  "cf_1_1_mcse": 0.00013494412793204372,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8213395418626486,
  "cf_1_-1_mcse": 0.00024640910425590155,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2526001257767541,
  "cf_2_0.5_mcse": 8.018005825016556e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.7_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.7_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 421010,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 421010,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 1200,
    "shorter_steps": 600,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 4.999999999999999,
      "raw_second": 26.47058823529411
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.919127200002549,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.7_a0.02_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.7,
  "a": 0.02,
  "replications": 12000,
  "history": "original",
  "steps": 1200,
  "scale": 1.0,
  "paired_history_grid_difference": 1.0991123997605712e-06,
  "median_R_over_a": 0.5581134126857462,
  "q90_R_over_a": 0.8632773760498357,
  "q99_R_over_a": 2.4171852553376634,
  "max_log_Q_over_a": 1.8703060577782251,
  "paths_with_expansion": 119,
  "expansion_steps": 184,
  "max_normalized_startup_mean": 3.42304145019774e-05,
  "grid_dK_baseline": 0.00160786739829899,
  "grid_dK_baseline_over_a": 0.0803933699149495,
  "coverage_90_baseline": 0.8977029637658756,
  "mcse_90_baseline": 5.134075509346379e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_cold_start": 0.8977029637658557,
  "mcse_90_cold_start": 5.134075509937303e-05,
  "coverage_95_baseline": 0.9484231363366361,
  "mcse_95_baseline": 4.82317187139171e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_cold_start": 0.9484231363366177,
  "mcse_95_cold_start": 4.8231718718807375e-05,
  "coverage_99_baseline": 0.9894518562616356,
  "mcse_99_baseline": 3.969673121729318e-05,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_cold_start": 0.989451856261622,
  "mcse_99_cold_start": 3.969673121970361e-05,
  "cf_1_1": 0.44275052169501156,
  "cf_1_1_mcse": 0.00016020529157532166,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8209515527627493,
  "cf_1_-1_mcse": 0.0002924002474923157,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25042126626261596,
  "cf_2_0.5_mcse": 9.69968994267621e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.7_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.7_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 421000,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 421000,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 4.999999999999999,
      "raw_second": 26.47058823529411
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.358627100009471,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.7_a0.04_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.7,
  "a": 0.04,
  "replications": 12000,
  "history": "original",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 2.1103743376382766e-05,
  "median_R_over_a": 0.5338517783801462,
  "q90_R_over_a": 0.8282668666581533,
  "q99_R_over_a": 2.085218123210641,
  "max_log_Q_over_a": 6.412011442004027,
  "paths_with_expansion": 226,
  "expansion_steps": 374,
  "max_normalized_startup_mean": 0.005064018288646634,
  "grid_dK_baseline": 0.003041755854892192,
  "grid_dK_baseline_over_a": 0.0760438963723048,
  "coverage_90_baseline": 0.895590135093709,
  "mcse_90_baseline": 0.00010232566212647455,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_cold_start": 0.8955901350210524,
  "mcse_90_cold_start": 0.00010232569212723409,
  "coverage_95_baseline": 0.9469306713943136,
  "mcse_95_baseline": 0.00010020341598526921,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_cold_start": 0.9469306713123049,
  "mcse_95_cold_start": 0.00010020344953111737,
  "coverage_99_baseline": 0.9888681296853644,
  "mcse_99_baseline": 9.179699035899625e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_cold_start": 0.988868129591035,
  "mcse_99_cold_start": 9.1797025907009e-05,
  "cf_1_1": 0.4413720833076388,
  "cf_1_1_mcse": 0.00019872644065763143,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8141856637600007,
  "cf_1_-1_mcse": 0.0003720480871782334,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.24807279179092642,
  "cf_2_0.5_mcse": 0.00012016827575385097,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/pareto_r0.9_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.9_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 422040,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 422040,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 9600,
    "shorter_steps": 4800,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 15.000000000000004,
      "raw_second": 228.94736842105274
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 8.8951434000046,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.9_a0.0025_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.9,
  "a": 0.0025,
  "replications": 12000,
  "history": "original",
  "steps": 9600,
  "scale": 1.0,
  "paired_history_grid_difference": 5.0147663799293696e-12,
  "median_R_over_a": 0.5259772001168219,
  "q90_R_over_a": 0.6045335463896611,
  "q99_R_over_a": 0.8982612106648494,
  "max_log_Q_over_a": -0.5937383966853576,
  "paths_with_expansion": 2,
  "expansion_steps": 4,
  "max_normalized_startup_mean": 2.2844112379763056e-09,
  "grid_dK_baseline": 0.00016729750845825841,
  "grid_dK_baseline_over_a": 0.06691900338330337,
  "coverage_90_baseline": 0.899765172334663,
  "mcse_90_baseline": 1.9389764871067316e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_cold_start": 0.8997651723346629,
  "mcse_90_cold_start": 1.9389764871067303e-06,
  "coverage_95_baseline": 0.9498413227579829,
  "mcse_95_baseline": 1.3389332234675666e-06,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_cold_start": 0.9498413227579829,
  "mcse_95_cold_start": 1.3389332234675716e-06,
  "coverage_99_baseline": 0.9899483149943112,
  "mcse_99_baseline": 4.6058779097531365e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_cold_start": 0.9899483149943112,
  "mcse_99_cold_start": 4.6058779097530846e-07,
  "cf_1_1": 0.44730285924095625,
  "cf_1_1_mcse": 5.78468149673269e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8214687559835173,
  "cf_1_-1_mcse": 0.00010395261848167674,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25467027882462934,
  "cf_2_0.5_mcse": 3.320603036763953e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.9_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.9_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 422030,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 422030,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 4800,
    "shorter_steps": 2400,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 15.000000000000004,
      "raw_second": 228.94736842105274
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 5.225219599989941,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.9_a0.005_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.9,
  "a": 0.005,
  "replications": 12000,
  "history": "original",
  "steps": 4800,
  "scale": 1.0,
  "paired_history_grid_difference": 5.2832183072837324e-12,
  "median_R_over_a": 0.5204757576537471,
  "q90_R_over_a": 0.6094462978171863,
  "q99_R_over_a": 0.933638063080159,
  "max_log_Q_over_a": -0.6579401792991453,
  "paths_with_expansion": 3,
  "expansion_steps": 7,
  "max_normalized_startup_mean": 2.1567018036140935e-09,
  "grid_dK_baseline": 0.000327194941037362,
  "grid_dK_baseline_over_a": 0.0654389882074724,
  "coverage_90_baseline": 0.8995406488001056,
  "mcse_90_baseline": 1.0323572860632305e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_cold_start": 0.8995406488001056,
  "mcse_90_cold_start": 1.0323572860632275e-06,
  "coverage_95_baseline": 0.949689573858642,
  "mcse_95_baseline": 7.005152389622874e-07,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_cold_start": 0.949689573858642,
  "mcse_95_cold_start": 7.005152389622924e-07,
  "coverage_99_baseline": 0.9898988629856994,
  "mcse_99_baseline": 2.3056058737425492e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_cold_start": 0.9898988629856994,
  "mcse_99_cold_start": 2.3056058737426382e-07,
  "cf_1_1": 0.4469043660171381,
  "cf_1_1_mcse": 7.451917328504465e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8212125134148052,
  "cf_1_-1_mcse": 0.00013431720344392933,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25424998455816267,
  "cf_2_0.5_mcse": 4.249939413546267e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.9_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.9_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 422020,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 422020,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 2400,
    "shorter_steps": 1200,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 15.000000000000004,
      "raw_second": 228.94736842105274
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 3.440663699992001,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.9_a0.01_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.9,
  "a": 0.01,
  "replications": 12000,
  "history": "original",
  "steps": 2400,
  "scale": 1.0,
  "paired_history_grid_difference": 5.827671678559909e-12,
  "median_R_over_a": 0.5132485339986489,
  "q90_R_over_a": 0.6195702844655637,
  "q99_R_over_a": 0.9287608069755143,
  "max_log_Q_over_a": -0.5872931598922673,
  "paths_with_expansion": 3,
  "expansion_steps": 7,
  "max_normalized_startup_mean": 2.552153625860039e-09,
  "grid_dK_baseline": 0.0006475661343836037,
  "grid_dK_baseline_over_a": 0.06475661343836037,
  "coverage_90_baseline": 0.8990897272623813,
  "mcse_90_baseline": 2.6003029360560392e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_cold_start": 0.8990897272623812,
  "mcse_90_cold_start": 2.6003029360560553e-06,
  "coverage_95_baseline": 0.9493843212154454,
  "mcse_95_baseline": 1.7852865006779912e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_cold_start": 0.9493843212154454,
  "mcse_95_cold_start": 1.7852865006779754e-06,
  "coverage_99_baseline": 0.9897989888326414,
  "mcse_99_baseline": 6.056429136901876e-07,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_cold_start": 0.9897989888326414,
  "mcse_99_cold_start": 6.056429136901807e-07,
  "cf_1_1": 0.44594896846417015,
  "cf_1_1_mcse": 9.706801307155908e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8209853773851312,
  "cf_1_-1_mcse": 0.00017460365089206947,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2533335812044698,
  "cf_2_0.5_mcse": 5.553283651515718e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.9_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.9_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 422010,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 422010,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 1200,
    "shorter_steps": 600,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 15.000000000000004,
      "raw_second": 228.94736842105274
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.664917999994941,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.9_a0.02_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.9,
  "a": 0.02,
  "replications": 12000,
  "history": "original",
  "steps": 1200,
  "scale": 1.0,
  "paired_history_grid_difference": 7.0846661870405114e-12,
  "median_R_over_a": 0.5056307549782572,
  "q90_R_over_a": 0.6317208409864759,
  "q99_R_over_a": 0.938952264484663,
  "max_log_Q_over_a": -0.5819979884077653,
  "paths_with_expansion": 4,
  "expansion_steps": 20,
  "max_normalized_startup_mean": 1.0652790419675621e-08,
  "grid_dK_baseline": 0.0012749173129668057,
  "grid_dK_baseline_over_a": 0.06374586564834028,
  "coverage_90_baseline": 0.8982038798264627,
  "mcse_90_baseline": 3.910131845770516e-06,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_cold_start": 0.8982038798264627,
  "mcse_90_cold_start": 3.910131845770507e-06,
  "coverage_95_baseline": 0.9487833504540636,
  "mcse_95_baseline": 2.6765487708809712e-06,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_cold_start": 0.9487833504540634,
  "mcse_95_cold_start": 2.6765487708809784e-06,
  "coverage_99_baseline": 0.9896013176314057,
  "mcse_99_baseline": 9.009108052753875e-07,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_cold_start": 0.9896013176314057,
  "mcse_99_cold_start": 9.009108052753896e-07,
  "cf_1_1": 0.44416517116552023,
  "cf_1_1_mcse": 0.0001145923683182282,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8201540765843753,
  "cf_1_-1_mcse": 0.00021140105509642645,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25156464947316626,
  "cf_2_0.5_mcse": 6.484343408176333e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0.9_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0.9_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 422000,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 422000,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 15.000000000000004,
      "raw_second": 228.94736842105274
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.0610618000209797,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0.9_a0.04_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.9,
  "a": 0.04,
  "replications": 12000,
  "history": "original",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 8.723355371387242e-12,
  "median_R_over_a": 0.4994445114903859,
  "q90_R_over_a": 0.6483180815306734,
  "q99_R_over_a": 0.9915682069785774,
  "max_log_Q_over_a": -0.5325083193960611,
  "paths_with_expansion": 10,
  "expansion_steps": 24,
  "max_normalized_startup_mean": 6.0674486974423854e-09,
  "grid_dK_baseline": 0.0025224668135034323,
  "grid_dK_baseline_over_a": 0.0630616703375858,
  "coverage_90_baseline": 0.8964298124503783,
  "mcse_90_baseline": 8.285216324411893e-06,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_cold_start": 0.8964298124503783,
  "mcse_90_cold_start": 8.285216324411898e-06,
  "coverage_95_baseline": 0.947574084249338,
  "mcse_95_baseline": 5.718661647839706e-06,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_cold_start": 0.947574084249338,
  "mcse_95_cold_start": 5.718661647839707e-06,
  "coverage_99_baseline": 0.9891988826369267,
  "mcse_99_baseline": 1.965722536158432e-06,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_cold_start": 0.9891988826369267,
  "mcse_99_cold_start": 1.965722536158434e-06,
  "cf_1_1": 0.44357990009135556,
  "cf_1_1_mcse": 0.00012664061951847287,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8128869513354031,
  "cf_1_-1_mcse": 0.0002454291241634083,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.24976181311365986,
  "cf_2_0.5_mcse": 7.029081401741984e-05,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/pareto_r0_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0_a0.0025_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 420040,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 420040,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 9600,
    "shorter_steps": 4800,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 1.5,
      "raw_second": 3.0
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.148694700008491,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0_a0.0025_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.0,
  "a": 0.0025,
  "replications": 12000,
  "history": "original",
  "steps": 9600,
  "scale": 1.0,
  "paired_history_grid_difference": 3.65504015942264e-11,
  "median_R_over_a": 2.432723063362767,
  "q90_R_over_a": 13.172250223611256,
  "q99_R_over_a": 269.54136707904445,
  "max_log_Q_over_a": 3.8368677433692926,
  "paths_with_expansion": 941,
  "expansion_steps": 978,
  "max_normalized_startup_mean": 3.5585463277799057e-07,
  "grid_dK_baseline": 0.003329378181755771,
  "grid_dK_baseline_over_a": 1.3317512727023084,
  "coverage_90_baseline": 0.894370805621986,
  "mcse_90_baseline": 0.000292595250817836,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_cold_start": 0.894370805621986,
  "mcse_90_cold_start": 0.000292595250817836,
  "coverage_95_baseline": 0.9455185699023696,
  "mcse_95_baseline": 0.0002735172026118666,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_cold_start": 0.9455185699023696,
  "mcse_95_cold_start": 0.00027351720261186666,
  "coverage_99_baseline": 0.9875157530893042,
  "mcse_99_baseline": 0.0002228980664557228,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_cold_start": 0.9875157530893042,
  "mcse_99_cold_start": 0.00022289806645572286,
  "cf_1_1": 0.4371590999040985,
  "cf_1_1_mcse": 0.0003469586571476823,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8191319384009588,
  "cf_1_-1_mcse": 0.0005239655594832921,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24738748800948263,
  "cf_2_0.5_mcse": 0.0002584250909482533,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0_a0.005_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 420030,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 420030,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 4800,
    "shorter_steps": 2400,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 1.5,
      "raw_second": 3.0
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 5.121130700019421,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0_a0.005_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.0,
  "a": 0.005,
  "replications": 12000,
  "history": "original",
  "steps": 4800,
  "scale": 1.0,
  "paired_history_grid_difference": 4.4190651138364956e-11,
  "median_R_over_a": 1.9799598562195795,
  "q90_R_over_a": 9.744260760828904,
  "q99_R_over_a": 196.65997743802922,
  "max_log_Q_over_a": 10.54822776368042,
  "paths_with_expansion": 1270,
  "expansion_steps": 1351,
  "max_normalized_startup_mean": 9.445468411277496e-07,
  "grid_dK_baseline": 0.004579427822899773,
  "grid_dK_baseline_over_a": 0.9158855645799546,
  "coverage_90_baseline": 0.89218211189002,
  "mcse_90_baseline": 0.0003662706169903206,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_cold_start": 0.8921821118900197,
  "mcse_90_cold_start": 0.0003662706169903206,
  "coverage_95_baseline": 0.9437059983073058,
  "mcse_95_baseline": 0.00035051338451194415,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_cold_start": 0.9437059983073058,
  "mcse_95_cold_start": 0.00035051338451194415,
  "coverage_99_baseline": 0.9863600824640507,
  "mcse_99_baseline": 0.0003020980482807434,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_cold_start": 0.9863600824640507,
  "mcse_99_cold_start": 0.00030209804828074355,
  "cf_1_1": 0.43270791056284125,
  "cf_1_1_mcse": 0.0004147056642487695,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8191682404596932,
  "cf_1_-1_mcse": 0.0005745020112395294,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24377741708910702,
  "cf_2_0.5_mcse": 0.0002950662829493861,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0_a0.01_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 420020,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 420020,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 2400,
    "shorter_steps": 1200,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 1.5,
      "raw_second": 3.0
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 3.3049459000176284,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0_a0.01_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.0,
  "a": 0.01,
  "replications": 12000,
  "history": "original",
  "steps": 2400,
  "scale": 1.0,
  "paired_history_grid_difference": 2.0148704926725713e-10,
  "median_R_over_a": 1.5974549318165723,
  "q90_R_over_a": 8.50891717014958,
  "q99_R_over_a": 162.38648279943365,
  "max_log_Q_over_a": 6.044194240805699,
  "paths_with_expansion": 1829,
  "expansion_steps": 1976,
  "max_normalized_startup_mean": 4.2081874413708633e-07,
  "grid_dK_baseline": 0.00677200762753033,
  "grid_dK_baseline_over_a": 0.677200762753033,
  "coverage_90_baseline": 0.8884276649129302,
  "mcse_90_baseline": 0.00043787898102251913,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_cold_start": 0.8884276649129301,
  "mcse_90_cold_start": 0.00043787898102251913,
  "coverage_95_baseline": 0.9406872265167079,
  "mcse_95_baseline": 0.00041824915983234857,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_cold_start": 0.9406872265167079,
  "mcse_95_cold_start": 0.00041824915983234857,
  "coverage_99_baseline": 0.9846457868814988,
  "mcse_99_baseline": 0.0003591968747282899,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_cold_start": 0.9846457868814987,
  "mcse_99_cold_start": 0.00035919687472828996,
  "cf_1_1": 0.42610642551764183,
  "cf_1_1_mcse": 0.0004954111755773974,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8167849471736396,
  "cf_1_-1_mcse": 0.0007203001737959579,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.23897630927860794,
  "cf_2_0.5_mcse": 0.0003571066473593661,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0_a0.02_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 420010,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 420010,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 1200,
    "shorter_steps": 600,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 1.5,
      "raw_second": 3.0
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.3494957000075374,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0_a0.02_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.0,
  "a": 0.02,
  "replications": 12000,
  "history": "original",
  "steps": 1200,
  "scale": 1.0,
  "paired_history_grid_difference": 4.322606994566769e-10,
  "median_R_over_a": 1.2574183075726892,
  "q90_R_over_a": 6.55620250548579,
  "q99_R_over_a": 110.4638506025182,
  "max_log_Q_over_a": 6.208778561735867,
  "paths_with_expansion": 2482,
  "expansion_steps": 2773,
  "max_normalized_startup_mean": 2.49144307001684e-06,
  "grid_dK_baseline": 0.009026114488608572,
  "grid_dK_baseline_over_a": 0.4513057244304286,
  "coverage_90_baseline": 0.8846796597546457,
  "mcse_90_baseline": 0.0004812391177168433,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_cold_start": 0.8846796597546454,
  "mcse_90_cold_start": 0.00048123911771684284,
  "coverage_95_baseline": 0.9377599999206159,
  "mcse_95_baseline": 0.0004576090112887808,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_cold_start": 0.9377599999206155,
  "mcse_95_cold_start": 0.00045760901128878055,
  "coverage_99_baseline": 0.9831299399048646,
  "mcse_99_baseline": 0.00038881018499346116,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_cold_start": 0.9831299399048645,
  "mcse_99_cold_start": 0.00038881018499346116,
  "cf_1_1": 0.41807982693328183,
  "cf_1_1_mcse": 0.000558655807122998,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8167062725129256,
  "cf_1_-1_mcse": 0.0007962752867607457,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.23287216380106263,
  "cf_2_0.5_mcse": 0.0004078113368182402,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/pareto_r0_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "pareto_r0_a0.04_s0",
    "suite": "pareto",
    "kind": "scalar",
    "model": "pareto",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 420000,
    "history": "original"
  },
  "simulation": {
    "model": "pareto",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 420000,
    "history": "original",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "mean_innovation": 1.5,
      "raw_mean": 1.5,
      "raw_second": 3.0
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.0046718000085093,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/pareto_r0_a0.04_s0/summary.json <==
{
  "model": "pareto",
  "rho": 0.0,
  "a": 0.04,
  "replications": 12000,
  "history": "original",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 1.882461048152706e-09,
  "median_R_over_a": 1.0437317833308153,
  "q90_R_over_a": 5.648014748429749,
  "q99_R_over_a": 110.87024151497243,
  "max_log_Q_over_a": 5.8297336515739175,
  "paths_with_expansion": 3432,
  "expansion_steps": 4037,
  "max_normalized_startup_mean": 3.7579889505702037e-06,
  "grid_dK_baseline": 0.013537581888568018,
  "grid_dK_baseline_over_a": 0.33843954721420044,
  "coverage_90_baseline": 0.8767003492005536,
  "mcse_90_baseline": 0.0006090074870231322,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_cold_start": 0.8767003492005531,
  "mcse_90_cold_start": 0.000609007487023132,
  "coverage_95_baseline": 0.9311536139798922,
  "mcse_95_baseline": 0.00058328538807636,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_cold_start": 0.9311536139798917,
  "mcse_95_cold_start": 0.0005832853880763602,
  "coverage_99_baseline": 0.9790766540132824,
  "mcse_99_baseline": 0.0004992464519446783,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_cold_start": 0.979076654013282,
  "mcse_99_cold_start": 0.0004992464519446789,
  "cf_1_1": 0.40837456655135124,
  "cf_1_1_mcse": 0.0006565643429955205,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.806152518318526,
  "cf_1_-1_mcse": 0.0009946002264864997,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.22546641271956783,
  "cf_2_0.5_mcse": 0.00047399910396079517,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/pooled/refresh_r0.7_a0.0025/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 24000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4027873267560542,
  "q90_R_over_a": 1.8665269683636385,
  "q99_R_over_a": 2.638147805283095,
  "max_log_Q_over_a": -0.679747092478979,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.9852510623992606e-28,
  "grid_dK_baseline": 0.0004435714921403877,
  "grid_dK_baseline_over_a": 0.17742859685615509,
  "grid_dK_corrected": 9.270557809526458e-06,
  "grid_dK_corrected_over_a": 0.0037082231238105834,
  "coverage_90_baseline": 0.8993770056107157,
  "mcse_90_baseline": 9.188319494315331e-07,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.900012948034524,
  "mcse_90_corrected": 9.15916088408115e-07,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993770056107155,
  "mcse_90_cold_start": 9.188319494315309e-07,
  "coverage_95_baseline": 0.9495788667391387,
  "mcse_95_baseline": 6.220285281339507e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500087201348139,
  "mcse_95_corrected": 6.187413038364575e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495788667391386,
  "mcse_95_cold_start": 6.220285281339462e-07,
  "coverage_99_baseline": 0.9898626997242983,
  "mcse_99_baseline": 2.0353269983567566e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900028169840616,
  "mcse_99_corrected": 2.014042354991867e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898626997242982,
  "mcse_99_cold_start": 2.0353269983567304e-07,
  "cdf_simultaneous_band_95": 1.3405169397628921e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990725,
  "grid_dK_baseline_lower95": 0.00044223097520062484,
  "grid_dK_baseline_upper95": 0.0004449120090801506,
  "grid_dK_corrected_lower95": 7.930040869763566e-06,
  "grid_dK_corrected_upper95": 1.0611074749289351e-05,
  "cf_1_1": 0.44611385959679484,
  "cf_1_1_mcse": 0.0001007881477129768,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8226073462674628,
  "cf_1_-1_mcse": 0.00018511218624676963,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2536629025742689,
  "cf_2_0.5_mcse": 5.747221790836733e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    321040,
    321041
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.7_a0.005/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.005,
  "replications": 24000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.354457848713948,
  "q90_R_over_a": 1.9670934983624715,
  "q99_R_over_a": 3.0565959566603453,
  "max_log_Q_over_a": -0.6466530140478195,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 2.301939763507909e-21,
  "grid_dK_baseline": 0.000874595483204399,
  "grid_dK_baseline_over_a": 0.1749190966408798,
  "grid_dK_corrected": 2.9404254304199462e-05,
  "grid_dK_corrected_over_a": 0.005880850860839892,
  "coverage_90_baseline": 0.8987695230374729,
  "mcse_90_baseline": 2.4623237327178077e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.90004086532484,
  "mcse_90_corrected": 2.4468417789403092e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987695230374729,
  "mcse_90_cold_start": 2.4623237327178056e-06,
  "coverage_95_baseline": 0.9491672606381439,
  "mcse_95_baseline": 1.6722336491931098e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9500274300707836,
  "mcse_95_corrected": 1.654727707167574e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491672606381438,
  "mcse_95_cold_start": 1.6722336491931138e-06,
  "coverage_99_baseline": 0.9897277330754956,
  "mcse_99_baseline": 5.51478703090158e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9900087873221082,
  "mcse_99_corrected": 5.400767700604039e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897277330754956,
  "mcse_99_cold_start": 5.514787030901591e-07,
  "cdf_simultaneous_band_95": 2.946387030533512e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990750,
  "grid_dK_baseline_lower95": 0.0008716490961738655,
  "grid_dK_baseline_upper95": 0.0008775418702349324,
  "grid_dK_corrected_lower95": 2.645786727366595e-05,
  "grid_dK_corrected_upper95": 3.2350641334732974e-05,
  "cf_1_1": 0.444348912045679,
  "cf_1_1_mcse": 0.0001397271963052317,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8238661847206643,
  "cf_1_-1_mcse": 0.00025786139818081245,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2521561740501301,
  "cf_2_0.5_mcse": 7.976050088064864e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    321030,
    321031
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.7_a0.01/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.01,
  "replications": 24000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 2.220446049250313e-16,
  "median_R_over_a": 1.2854197001773167,
  "q90_R_over_a": 2.048783568650652,
  "q99_R_over_a": 3.50687965531634,
  "max_log_Q_over_a": -0.6120970560246466,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 7.124148421172476e-15,
  "grid_dK_baseline": 0.001698797392329976,
  "grid_dK_baseline_over_a": 0.1698797392329976,
  "grid_dK_corrected": 0.00010250079400578316,
  "grid_dK_corrected_over_a": 0.010250079400578316,
  "coverage_90_baseline": 0.897601679979878,
  "mcse_90_baseline": 5.9990772898883715e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9001415660516977,
  "mcse_90_corrected": 5.9249546940009125e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.897601679979878,
  "mcse_90_cold_start": 5.99907728988837e-06,
  "coverage_95_baseline": 0.9483731355207847,
  "mcse_95_baseline": 4.0982101879505275e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9500946208288829,
  "mcse_95_corrected": 4.013945873359559e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9483731355207847,
  "mcse_95_cold_start": 4.09821018795053e-06,
  "coverage_99_baseline": 0.9894650221772927,
  "mcse_99_baseline": 1.3714506304276167e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900299844230342,
  "mcse_99_corrected": 1.3159813752294893e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894650221772927,
  "mcse_99_cold_start": 1.3714506304276167e-06,
  "cdf_simultaneous_band_95": 7.974322215886776e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990800,
  "grid_dK_baseline_lower95": 0.0016908230701140892,
  "grid_dK_baseline_upper95": 0.0017067717145458627,
  "grid_dK_corrected_lower95": 9.452647178989638e-05,
  "grid_dK_corrected_upper95": 0.00011047511622166993,
  "cf_1_1": 0.4412164112752703,
  "cf_1_1_mcse": 0.00018762105572346112,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8256249868789841,
  "cf_1_-1_mcse": 0.000349509793267192,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24941805944152265,
  "cf_2_0.5_mcse": 0.00010740376250024426,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    321020,
    321021
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.7_a0.02/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.02,
  "replications": 24000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 7.422951142643797e-13,
  "median_R_over_a": 1.201780343288602,
  "q90_R_over_a": 2.1098701300587437,
  "q99_R_over_a": 3.8963651322991772,
  "max_log_Q_over_a": -0.4959092524974076,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 2.6667779186200597e-09,
  "grid_dK_baseline": 0.0032517347648075567,
  "grid_dK_baseline_over_a": 0.16258673824037784,
  "grid_dK_corrected": 0.0003243762283595131,
  "grid_dK_corrected_over_a": 0.016218811417975654,
  "coverage_90_baseline": 0.8953769051331413,
  "mcse_90_baseline": 1.4470540117197982e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9004424709008622,
  "mcse_90_corrected": 1.4126662530872602e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8953769051331413,
  "mcse_90_cold_start": 1.4470540117197977e-05,
  "coverage_95_baseline": 0.946848996433876,
  "mcse_95_baseline": 1.0015042258436842e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9502932011208522,
  "mcse_95_corrected": 9.619212961175066e-06,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.946848996433876,
  "mcse_95_cold_start": 1.0015042258436847e-05,
  "coverage_99_baseline": 0.9889513680867789,
  "mcse_99_baseline": 3.464060810367469e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9900908030430624,
  "mcse_99_corrected": 3.1968641418721548e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9889513680867789,
  "mcse_99_cold_start": 3.464060810367467e-06,
  "cdf_simultaneous_band_95": 1.9054879521718247e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990900,
  "grid_dK_baseline_lower95": 0.0032326798852858386,
  "grid_dK_baseline_upper95": 0.003270789644329275,
  "grid_dK_corrected_lower95": 0.0003053213488377948,
  "grid_dK_corrected_upper95": 0.00034343110788123135,
  "cf_1_1": 0.435325563409901,
  "cf_1_1_mcse": 0.0002444419880830467,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8284948875594843,
  "cf_1_-1_mcse": 0.00046407600920562124,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24428874500711842,
  "cf_2_0.5_mcse": 0.00014067393895574065,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    321010,
    321011
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.7_a0.04/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.04,
  "replications": 24000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 1.7653041251008972e-09,
  "median_R_over_a": 1.095298783039437,
  "q90_R_over_a": 2.2074405720147077,
  "q99_R_over_a": 4.571334798050017,
  "max_log_Q_over_a": -0.06951430193852959,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.736841801606054e-06,
  "grid_dK_baseline": 0.006156488232132468,
  "grid_dK_baseline_over_a": 0.1539122058033117,
  "grid_dK_corrected": 0.0008929585828280906,
  "grid_dK_corrected_over_a": 0.022323964570702265,
  "coverage_90_baseline": 0.8911189531607797,
  "mcse_90_baseline": 3.556394646278495e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9011818240659871,
  "mcse_90_corrected": 3.4023261176806185e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8911189531607785,
  "mcse_90_cold_start": 3.556394646278222e-05,
  "coverage_95_baseline": 0.9438850117062199,
  "mcse_95_baseline": 2.5373571109710636e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.950766039721719,
  "mcse_95_corrected": 2.3547740449703894e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9438850117062192,
  "mcse_95_cold_start": 2.5373571109708806e-05,
  "coverage_99_baseline": 0.9879108260575492,
  "mcse_99_baseline": 9.54126662651742e-06,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9902223070006396,
  "mcse_99_corrected": 8.23013108388643e-06,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.987910826057549,
  "mcse_99_cold_start": 9.541266626516842e-06,
  "cdf_simultaneous_band_95": 4.854149919992778e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 991100,
  "grid_dK_baseline_lower95": 0.00610794673293254,
  "grid_dK_baseline_upper95": 0.006205029731332396,
  "grid_dK_corrected_lower95": 0.0008444170836281629,
  "grid_dK_corrected_upper95": 0.0009415000820280183,
  "cf_1_1": 0.42711130487950016,
  "cf_1_1_mcse": 0.00030565962746306226,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8274694542698753,
  "cf_1_-1_mcse": 0.0006027122026502286,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.2364049988808344,
  "cf_2_0.5_mcse": 0.00017852536915975966,
  "cf_2_0.5_target": 0.2567223125943491,
  "simulation_seeds": [
    321000,
    321001
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.9_a0.0025/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.0025,
  "replications": 24000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.2916378941463897,
  "q90_R_over_a": 1.9685877982694264,
  "q99_R_over_a": 3.1544243921722734,
  "max_log_Q_over_a": -0.6737434046286994,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.4856234675160414e-26,
  "grid_dK_baseline": 0.00042266792301837164,
  "grid_dK_baseline_over_a": 0.16906716920734866,
  "grid_dK_corrected": 3.017410612038418e-05,
  "grid_dK_corrected_over_a": 0.012069642448153672,
  "coverage_90_baseline": 0.8994063475742157,
  "mcse_90_baseline": 1.3495625073823958e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9000421963966576,
  "mcse_90_corrected": 1.3452827016459502e-06,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8994063475742157,
  "mcse_90_cold_start": 1.3495625073823907e-06,
  "coverage_95_baseline": 0.949598693600672,
  "mcse_95_baseline": 9.138487758945123e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500284417509396,
  "mcse_95_corrected": 9.090222262076793e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495986936006717,
  "mcse_95_cold_start": 9.138487758945125e-07,
  "coverage_99_baseline": 0.9898691574418147,
  "mcse_99_baseline": 2.9920204181363616e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900092069065901,
  "mcse_99_corrected": 2.960747353477524e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898691574418147,
  "mcse_99_cold_start": 2.992020418136378e-07,
  "cdf_simultaneous_band_95": 1.7409536326340451e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990925,
  "grid_dK_baseline_lower95": 0.0004209269693857376,
  "grid_dK_baseline_upper95": 0.0004244088766510057,
  "grid_dK_corrected_lower95": 2.8433152487750136e-05,
  "grid_dK_corrected_upper95": 3.191505975301823e-05,
  "cf_1_1": 0.4448511976745252,
  "cf_1_1_mcse": 0.00017214079327305384,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8269914672539235,
  "cf_1_-1_mcse": 0.00031441246524198326,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2529712406560467,
  "cf_2_0.5_mcse": 9.811741549205037e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    322040,
    322041
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.9_a0.005/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.005,
  "replications": 24000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.188562253783821,
  "q90_R_over_a": 2.009353554331611,
  "q99_R_over_a": 3.5599413699119977,
  "max_log_Q_over_a": -0.6500012587591746,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.0202800107046043e-19,
  "grid_dK_baseline": 0.0008039400144603803,
  "grid_dK_baseline_over_a": 0.16078800289207607,
  "grid_dK_corrected": 0.00010005890855779853,
  "grid_dK_corrected_over_a": 0.020011781711559706,
  "coverage_90_baseline": 0.8988689271440459,
  "mcse_90_baseline": 3.216326059217094e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.9001396382384897,
  "mcse_90_corrected": 3.196111237122991e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8988689271440459,
  "mcse_90_cold_start": 3.2163260592170926e-06,
  "coverage_95_baseline": 0.9492345319045902,
  "mcse_95_baseline": 2.184604323734198e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9500939911506852,
  "mcse_95_corrected": 2.1617423269339415e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9492345319045902,
  "mcse_95_cold_start": 2.1846043237341996e-06,
  "coverage_99_baseline": 0.9897497254510043,
  "mcse_99_baseline": 7.207059743461433e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9900303216307711,
  "mcse_99_corrected": 7.058097559202735e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897497254510043,
  "mcse_99_cold_start": 7.207059743461464e-07,
  "cdf_simultaneous_band_95": 4.192016012893873e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990950,
  "grid_dK_baseline_lower95": 0.0007997479984474864,
  "grid_dK_baseline_upper95": 0.0008081320304732742,
  "grid_dK_corrected_lower95": 9.586689254490466e-05,
  "grid_dK_corrected_upper95": 0.0001042509245706924,
  "cf_1_1": 0.44196697425113507,
  "cf_1_1_mcse": 0.0002258976931069244,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8318776588385023,
  "cf_1_-1_mcse": 0.00041376599008673847,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2508833868548613,
  "cf_2_0.5_mcse": 0.00012869896045817643,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    322030,
    322031
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.9_a0.01/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.01,
  "replications": 24000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 1.5543122344752192e-15,
  "median_R_over_a": 1.073598786812217,
  "q90_R_over_a": 2.009907902749625,
  "q99_R_over_a": 3.811067664905063,
  "max_log_Q_over_a": -0.592100698595468,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.071284777227748e-12,
  "grid_dK_baseline": 0.0014986737163283914,
  "grid_dK_baseline_over_a": 0.14986737163283914,
  "grid_dK_corrected": 0.0003026219001336927,
  "grid_dK_corrected_over_a": 0.030262190013369272,
  "coverage_90_baseline": 0.8978844888247374,
  "mcse_90_baseline": 7.242130019178254e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9004208167101263,
  "mcse_90_corrected": 7.1527423320146596e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8978844888247374,
  "mcse_90_cold_start": 7.242130019178251e-06,
  "coverage_95_baseline": 0.9485650945859704,
  "mcse_95_baseline": 4.949281500396014e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9502825713101811,
  "mcse_95_corrected": 4.847616434857292e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9485650945859704,
  "mcse_95_cold_start": 4.949281500396013e-06,
  "coverage_99_baseline": 0.9895282350055593,
  "mcse_99_baseline": 1.658058042774189e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900906053549112,
  "mcse_99_corrected": 1.5910646264958134e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9895282350055593,
  "mcse_99_cold_start": 1.6580580427741967e-06,
  "cdf_simultaneous_band_95": 9.843795578490237e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 991000,
  "grid_dK_baseline_lower95": 0.0014888299207499011,
  "grid_dK_baseline_upper95": 0.0015085175119068817,
  "grid_dK_corrected_lower95": 0.0002927781045552025,
  "grid_dK_corrected_upper95": 0.00031246569571218296,
  "cf_1_1": 0.4372701047880393,
  "cf_1_1_mcse": 0.00028024085217163866,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8388109396135981,
  "cf_1_-1_mcse": 0.0005200899521555885,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24741018534817613,
  "cf_2_0.5_mcse": 0.00015944116075905534,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    322020,
    322021
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.9_a0.02/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.02,
  "replications": 24000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 2.0792390031942887e-10,
  "median_R_over_a": 0.9589479213574265,
  "q90_R_over_a": 2.0036213405590697,
  "q99_R_over_a": 4.070439878554063,
  "max_log_Q_over_a": -0.46386402761540113,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.446387827773791e-06,
  "grid_dK_baseline": 0.002768281681959306,
  "grid_dK_baseline_over_a": 0.1384140840979653,
  "grid_dK_corrected": 0.0008078067884862428,
  "grid_dK_corrected_over_a": 0.04039033942431214,
  "coverage_90_baseline": 0.8960663798224162,
  "mcse_90_baseline": 1.6020876754360592e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9011149275710445,
  "mcse_90_corrected": 1.5638733823138897e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8960663798224162,
  "mcse_90_cold_start": 1.6020876754360423e-05,
  "coverage_95_baseline": 0.9473198764946494,
  "mcse_95_baseline": 1.1074140311622431e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9507448536392056,
  "mcse_95_corrected": 1.0635126112177786e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9473198764946493,
  "mcse_95_cold_start": 1.1074140311622316e-05,
  "coverage_99_baseline": 0.9891088100384986,
  "mcse_99_baseline": 3.819387226197511e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9902357405148748,
  "mcse_99_corrected": 3.5241047009082857e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9891088100384986,
  "mcse_99_cold_start": 3.819387226197478e-06,
  "cdf_simultaneous_band_95": 2.0861549273831766e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 991100,
  "grid_dK_baseline_lower95": 0.002747420132685474,
  "grid_dK_baseline_upper95": 0.0027891432312331377,
  "grid_dK_corrected_lower95": 0.000786945239212411,
  "grid_dK_corrected_upper95": 0.0008286683377600745,
  "cf_1_1": 0.43163025032261204,
  "cf_1_1_mcse": 0.0003309135695033025,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8443087834306531,
  "cf_1_-1_mcse": 0.0006292370863733363,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24277901117970305,
  "cf_2_0.5_mcse": 0.00018699849248771976,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    322010,
    322011
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0.9_a0.04/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.04,
  "replications": 24000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 6.812673355449661e-07,
  "median_R_over_a": 0.837501159642118,
  "q90_R_over_a": 2.03309953442069,
  "q99_R_over_a": 4.396788611361952,
  "max_log_Q_over_a": -0.1919088388479211,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 0.0018664549362950981,
  "grid_dK_baseline": 0.00508338409312073,
  "grid_dK_baseline_over_a": 0.12708460232801824,
  "grid_dK_corrected": 0.001965821000757373,
  "grid_dK_corrected_over_a": 0.04914552501893432,
  "coverage_90_baseline": 0.8926772763298938,
  "mcse_90_baseline": 3.664223034512245e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9026661736500767,
  "mcse_90_corrected": 3.502951314036358e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.89267727621747,
  "mcse_90_cold_start": 3.664222980085453e-05,
  "coverage_95_baseline": 0.9449626759592834,
  "mcse_95_baseline": 2.600711167967429e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9517596165357872,
  "mcse_95_corrected": 2.4109050308957215e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9449626758826005,
  "mcse_95_cold_start": 2.6007111316740544e-05,
  "coverage_99_baseline": 0.9882827716793359,
  "mcse_99_baseline": 9.634619550346513e-06,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.99053885144168,
  "mcse_99_corrected": 8.290092733783343e-06,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9882827716537755,
  "mcse_99_cold_start": 9.634619436608316e-06,
  "cdf_simultaneous_band_95": 4.685308558691758e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 991300,
  "grid_dK_baseline_lower95": 0.0050365310075338125,
  "grid_dK_baseline_upper95": 0.005130237178707647,
  "grid_dK_corrected_lower95": 0.0019189679151704552,
  "grid_dK_corrected_upper95": 0.0020126740863442905,
  "cf_1_1": 0.4241556358391235,
  "cf_1_1_mcse": 0.000367477759416393,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8458358335214011,
  "cf_1_-1_mcse": 0.0007303985001592525,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23592990694122631,
  "cf_2_0.5_mcse": 0.00020610454876175487,
  "cf_2_0.5_target": 0.2567223125943491,
  "simulation_seeds": [
    322000,
    322001
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0_a0.0025/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.0025,
  "replications": 24000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4881749703353109,
  "q90_R_over_a": 1.7187867939969224,
  "q99_R_over_a": 1.9871114701530954,
  "max_log_Q_over_a": -0.6865563203124179,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.0847628689366829e-29,
  "grid_dK_baseline": 0.0004550390841161489,
  "grid_dK_baseline_over_a": 0.18201563364645956,
  "grid_dK_corrected": 2.1971619894589622e-06,
  "grid_dK_corrected_over_a": 0.0008788647957835849,
  "coverage_90_baseline": 0.8993609133677701,
  "mcse_90_baseline": 4.4801485467201824e-07,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.8999969071536019,
  "mcse_90_corrected": 4.4659177318183034e-07,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993609133677699,
  "mcse_90_cold_start": 4.480148546720189e-07,
  "coverage_95_baseline": 0.9495679950260878,
  "mcse_95_baseline": 3.031945710553509e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9499979061576002,
  "mcse_95_corrected": 3.015910028156746e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495679950260878,
  "mcse_95_cold_start": 3.031945710553506e-07,
  "coverage_99_baseline": 0.9898591604240696,
  "mcse_99_baseline": 9.91257341773809e-08,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.98999931485523,
  "mcse_99_corrected": 9.808839193644482e-08,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898591604240696,
  "mcse_99_cold_start": 9.912573417738062e-08,
  "cdf_simultaneous_band_95": 6.164729427382553e-07,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990025,
  "grid_dK_baseline_lower95": 0.00045442261117341066,
  "grid_dK_baseline_upper95": 0.00045565555705888715,
  "grid_dK_corrected_lower95": 1.580689046720707e-06,
  "grid_dK_corrected_upper95": 2.8136349321972178e-06,
  "cf_1_1": 0.4466691092325527,
  "cf_1_1_mcse": 4.40311150109517e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.820701867950074,
  "cf_1_-1_mcse": 8.146167884444047e-05,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.253966052973016,
  "cf_2_0.5_mcse": 2.512240472754097e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    320040,
    320041
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0_a0.005/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.005,
  "replications": 24000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4760339678336825,
  "q90_R_over_a": 1.8110444129835375,
  "q99_R_over_a": 2.240496786527906,
  "max_log_Q_over_a": -0.6718919975625477,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 5.936546698420293e-23,
  "grid_dK_baseline": 0.0009113508229169343,
  "grid_dK_baseline_over_a": 0.18227016458338685,
  "grid_dK_corrected": 7.352088783801891e-06,
  "grid_dK_corrected_over_a": 0.0014704177567603782,
  "coverage_90_baseline": 0.8987179205266408,
  "mcse_90_baseline": 1.2923776621417463e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.8999895917684034,
  "mcse_90_corrected": 1.2842282221783015e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987179205266408,
  "mcse_90_cold_start": 1.2923776621417511e-06,
  "coverage_95_baseline": 0.9491323882624086,
  "mcse_95_baseline": 8.767846005108041e-07,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9499929270888002,
  "mcse_95_corrected": 8.675830608591431e-07,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491323882624086,
  "mcse_95_cold_start": 8.767846005108087e-07,
  "coverage_99_baseline": 0.9897163727964465,
  "mcse_99_baseline": 2.884049885368909e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9899976643682608,
  "mcse_99_corrected": 2.8242899505710334e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897163727964463,
  "mcse_99_cold_start": 2.884049885368942e-07,
  "cdf_simultaneous_band_95": 1.7818646256273464e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990050,
  "grid_dK_baseline_lower95": 0.0009095689582913069,
  "grid_dK_baseline_upper95": 0.0009131326875425616,
  "grid_dK_corrected_lower95": 5.570224158174545e-06,
  "grid_dK_corrected_upper95": 9.133953409429237e-06,
  "cf_1_1": 0.4454118711678372,
  "cf_1_1_mcse": 6.166273114754673e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8200962244146975,
  "cf_1_-1_mcse": 0.0001150269318934763,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25271420899385516,
  "cf_2_0.5_mcse": 3.527013509580954e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    320030,
    320031
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0_a0.01/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.01,
  "replications": 24000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 1.1102230246251565e-16,
  "median_R_over_a": 1.4662229686772867,
  "q90_R_over_a": 1.940772852143746,
  "q99_R_over_a": 2.6643222408114586,
  "max_log_Q_over_a": -0.6031676061009517,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 6.491023191743692e-17,
  "grid_dK_baseline": 0.0018336995761355501,
  "grid_dK_baseline_over_a": 0.183369957613555,
  "grid_dK_corrected": 3.241024924491298e-05,
  "grid_dK_corrected_over_a": 0.003241024924491298,
  "coverage_90_baseline": 0.897411453558595,
  "mcse_90_baseline": 3.7276587267706106e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.8999537428603087,
  "mcse_90_corrected": 3.6814515830304644e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.897411453558595,
  "mcse_90_cold_start": 3.7276587267706135e-06,
  "coverage_95_baseline": 0.9482442091315294,
  "mcse_95_baseline": 2.5436031076397915e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9499683963356014,
  "mcse_95_corrected": 2.4911579677534037e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9482442091315294,
  "mcse_95_cold_start": 2.543603107639793e-06,
  "coverage_99_baseline": 0.9894227256232632,
  "mcse_99_baseline": 8.487641940868291e-07,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9899894276963612,
  "mcse_99_corrected": 8.14350661031372e-07,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894227256232632,
  "mcse_99_cold_start": 8.487641940868286e-07,
  "cdf_simultaneous_band_95": 5.315001271810609e-06,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990100,
  "grid_dK_baseline_lower95": 0.0018283845748637395,
  "grid_dK_baseline_upper95": 0.0018390145774073608,
  "grid_dK_corrected_lower95": 2.7095247973102373e-05,
  "grid_dK_corrected_upper95": 3.772525051672359e-05,
  "cf_1_1": 0.44316121718210805,
  "cf_1_1_mcse": 8.90833623560557e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8183562517576332,
  "cf_1_-1_mcse": 0.00016893708893820527,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2503503725303421,
  "cf_2_0.5_mcse": 5.1266414105196694e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    320020,
    320021
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0_a0.02/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.02,
  "replications": 24000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 9.43689570931383e-15,
  "median_R_over_a": 1.4422546477796987,
  "q90_R_over_a": 2.10218917131806,
  "q99_R_over_a": 3.3098420983338053,
  "max_log_Q_over_a": -0.49425678098311066,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.1902477959086651e-11,
  "grid_dK_baseline": 0.0036723456388056963,
  "grid_dK_baseline_over_a": 0.18361728194028482,
  "grid_dK_corrected": 9.637491604796988e-05,
  "grid_dK_corrected_over_a": 0.004818745802398494,
  "coverage_90_baseline": 0.8947781604290885,
  "mcse_90_baseline": 1.0638907347959878e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.8998585600053416,
  "mcse_90_corrected": 1.0385158532104312e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8947781604290885,
  "mcse_90_cold_start": 1.0638907347959878e-05,
  "coverage_95_baseline": 0.9464406410570735,
  "mcse_95_baseline": 7.3536721773696365e-06,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9499015769191452,
  "mcse_95_corrected": 7.062067177951478e-06,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9464406410570735,
  "mcse_95_cold_start": 7.353672177369642e-06,
  "coverage_99_baseline": 0.988815352256197,
  "mcse_99_baseline": 2.5344460027311983e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9899656272311107,
  "mcse_99_corrected": 2.3383063344212448e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.988815352256197,
  "mcse_99_cold_start": 2.5344460027312067e-06,
  "cdf_simultaneous_band_95": 1.3815900183544724e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990200,
  "grid_dK_baseline_lower95": 0.0036585297386221515,
  "grid_dK_baseline_upper95": 0.003686161538989241,
  "grid_dK_corrected_lower95": 8.255901586442516e-05,
  "grid_dK_corrected_upper95": 0.0001101908162315146,
  "cf_1_1": 0.43786629589536324,
  "cf_1_1_mcse": 0.00012504818528108689,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8162691459669035,
  "cf_1_-1_mcse": 0.00024362918685013674,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24520749539533995,
  "cf_2_0.5_mcse": 7.382198131307447e-05,
  "cf_2_0.5_target": 0.2551853003049759,
  "simulation_seeds": [
    320010,
    320011
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/pooled/refresh_r0_a0.04/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.04,
  "replications": 24000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 7.868594664728334e-12,
  "median_R_over_a": 1.4140537505558153,
  "q90_R_over_a": 2.3886659046095766,
  "q99_R_over_a": 4.5049529795089125,
  "max_log_Q_over_a": -0.22415542968314695,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.7776894605404263e-08,
  "grid_dK_baseline": 0.007461899437600783,
  "grid_dK_baseline_over_a": 0.18654748594001958,
  "grid_dK_corrected": 0.0004146682222027076,
  "grid_dK_corrected_over_a": 0.01036670555506769,
  "coverage_90_baseline": 0.889212754038417,
  "mcse_90_baseline": 3.274258294160427e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.8993651579778107,
  "mcse_90_corrected": 3.134324111674962e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8892127540384169,
  "mcse_90_cold_start": 3.2742582941604275e-05,
  "coverage_95_baseline": 0.9425619901913853,
  "mcse_95_baseline": 2.345782580010175e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9495453737490257,
  "mcse_95_corrected": 2.1787377875990918e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9425619901913853,
  "mcse_95_cold_start": 2.345782580010176e-05,
  "coverage_99_baseline": 0.9874504079757886,
  "mcse_99_baseline": 8.896180425949557e-06,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9898300411083697,
  "mcse_99_corrected": 7.68073431872734e-06,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9874504079757886,
  "mcse_99_cold_start": 8.896180425949566e-06,
  "cdf_simultaneous_band_95": 3.8590693657170015e-05,
  "bootstrap_replications": 399,
  "bootstrap_seed": 990400,
  "grid_dK_baseline_lower95": 0.007423308743943613,
  "grid_dK_baseline_upper95": 0.007500490131257953,
  "grid_dK_corrected_lower95": 0.0003760775285455376,
  "grid_dK_corrected_upper95": 0.00045325891585987763,
  "cf_1_1": 0.4308278744976189,
  "cf_1_1_mcse": 0.00018329005400393968,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8047332560995586,
  "cf_1_-1_mcse": 0.0003684908097245265,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.2369850482355403,
  "cf_2_0.5_mcse": 0.00011672133863032381,
  "cf_2_0.5_target": 0.2567223125943491,
  "simulation_seeds": [
    320000,
    320001
  ],
  "analysis": "399 whole-replication multinomial bootstrap samples; full 1601-point grid"
}


==> anc/results/population_bartlett/coverage.csv <==
bandwidth,coverage,coverage_error_pp,quadrature_error
3,0.9095393372408139,-4.046066275918603,1.009790879961367e-14
4,0.9193882720583453,-3.061172794165468,1.020725903936252e-14
5,0.9255382183363675,-2.446178166363244,1.02755393244281e-14
6,0.9296880302863552,-2.03119697136448,5.100750468568006e-13
7,0.9326563415581287,-1.734365844187125,2.688864095527341e-13
8,0.9348768726098238,-1.512312739017618,5.644041343223117e-14
9,0.9365973781641533,-1.340262183584662,1.039831951614397e-14
10,0.9379683200554947,-1.203167994450527,1.041354004573228e-14
11,0.9390858183888806,-1.091418161111934,1.469560384955576e-14
12,0.9400139329765407,-0.9986067023459277,1.806241804977589e-14
13,0.9407969095186389,-0.9203090481361031,1.845610136687344e-14
14,0.9414662512321376,-0.8533748767862392,1.736962013135414e-14
15,0.9420449806906244,-0.7955019309375588,1.56726715537356e-14
16,0.9425503057610856,-0.7449694238914395,1.383269746440498e-14
17,0.9429953425972757,-0.7004657402724268,1.205921302857922e-14
18,0.9433902617091999,-0.6609738290800027,1.047373588272261e-14
19,0.9437430699403171,-0.6256930059682864,1.047765283958377e-14


==> anc/results/population_bartlett/summary.json <==
{
  "target": "Gaussian limit with exact H and population Bartlett-tapered score covariance",
  "interpretation": "Deterministic diagnostic; excludes finite-m estimation and finite-a approximation error.",
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "rows": [
    {
      "bandwidth": 3,
      "coverage": 0.9095393372408139,
      "quadrature_error": 1.0097908799613667e-14,
      "omega": [
        [
          2.273567902642606,
          0.6605337829491013
        ],
        [
          0.6605337829491013,
          1.225582168505751
        ]
      ],
      "V": [
        [
          0.9426015985509906,
          0.05086056057292633
        ],
        [
          0.05086056057292638,
          0.733808401449009
        ]
      ],
      "generalized_eigenvalues": [
        1.1403732563441533,
        1.3512995585926009
      ]
    },
    {
      "bandwidth": 4,
      "coverage": 0.9193882720583453,
      "quadrature_error": 1.0207259039362518e-14,
      "omega": [
        [
          2.4213780823916005,
          0.706015235829124
        ],
        [
          0.706015235829124,
          1.268393150516001
        ]
      ],
      "V": [
        [
          1.002280062347729,
          0.05987794059062159
        ],
        [
          0.059877940590621424,
          0.7564686416522711
        ]
      ],
      "generalized_eigenvalues": [
        1.108771302378161,
        1.2691672527458093
      ]
    },
    {
      "bandwidth": 5,
      "coverage": 0.9255382183363675,
      "quadrature_error": 1.0275539324428102e-14,
      "omega": [
        [
          2.5260393545515125,
          0.7383096951890892
        ],
        [
          0.7383096951890892,
          1.2973996206464453
        ]
      ],
      "V": [
        [
          1.0444803144922428,
          0.06646542801956497
        ],
        [
          0.06646542801956501,
          0.7716258855077575
        ]
      ],
      "generalized_eigenvalues": [
        1.0887773598067731,
        1.2168112115727643
      ]
    },
    {
      "bandwidth": 6,
      "coverage": 0.9296880302863552,
      "quadrature_error": 5.100750468568006e-13,
      "omega": [
        [
          2.60301823158742,
          0.7620971107642349
        ],
        [
          0.7620971107642349,
          1.3182303235921433
        ]
      ],
      "V": [
        [
          1.0754969138629575,
          0.07138858130105015
        ],
        [
          0.07138858130105016,
          0.7824319150010424
        ]
      ],
      "generalized_eigenvalues": [
        1.075031205099573,
        1.1809830493783484
      ]
    },
    {
      "bandwidth": 7,
      "coverage": 0.9326563415581287,
      "quadrature_error": 2.688864095527341e-13,
      "omega": [
        [
          2.6615727593436187,
          0.7802045766291825
        ],
        [
          0.7802045766291825,
          1.3338807407502855
        ]
      ],
      "V": [
        [
          1.0990814516244334,
          0.0751635574507184
        ],
        [
          0.07516355745071851,
          0.790519389214766
        ]
      ],
      "generalized_eigenvalues": [
        1.064996959943778,
        1.1551135408899786
      ]
    },
    {
      "bandwidth": 8,
      "coverage": 0.9348768726098238,
      "quadrature_error": 5.644041343223117e-14,
      "omega": [
        [
          2.7074224907471054,
          0.7943883839719522
        ],
        [
          0.7943883839719522,
          1.3460601044827807
        ]
      ],
      "V": [
        [
          1.1175454896351675,
          0.07813113062077207
        ],
        [
          0.07813113062077204,
          0.7968009211180186
        ]
      ],
      "generalized_eigenvalues": [
        1.0573428211928009,
        1.1356354428711692
      ]
    },
    {
      "bandwidth": 9,
      "coverage": 0.9365973781641533,
      "quadrature_error": 1.0398319516143969e-14,
      "omega": [
        [
          2.7442187076459024,
          0.8057734598526965
        ],
        [
          0.8057734598526965,
          1.3558053133663703
        ]
      ],
      "V": [
        [
          1.1323623384263912,
          0.0805172498799924
        ],
        [
          0.08051724987999223,
          0.8018222532419642
        ]
      ],
      "generalized_eigenvalues": [
        1.0513072315983552,
        1.1204725150665782
      ]
    },
    {
      "bandwidth": 10,
      "coverage": 0.9379683200554947,
      "quadrature_error": 1.0413540045732285e-14,
      "omega": [
        [
          2.774369226377965,
          0.815103079596409
        ],
        [
          0.815103079596409,
          1.3637791033723305
        ]
      ],
      "V": [
        [
          1.1445026494676778,
          0.08247417527257797
        ],
        [
          0.08247417527257812,
          0.8059289778538962
        ]
      ],
      "generalized_eigenvalues": [
        1.046423638814044,
        1.1083467715504753
      ]
    },
    {
      "bandwidth": 11,
      "coverage": 0.9390858183888806,
      "quadrature_error": 1.4695603849555762e-14,
      "omega": [
        [
          2.79951181732184,
          0.8228833769403542
        ],
        [
          0.8228833769403542,
          1.3704240406132737
        ]
      ],
      "V": [
        [
          1.1546262920366852,
          0.0841067456646802
        ],
        [
          0.08410674566468017,
          0.8093505788444927
        ]
      ],
      "generalized_eigenvalues": [
        1.042389934028981,
        1.0984340030631128
      ]
    },
    {
      "bandwidth": 12,
      "coverage": 0.9400139329765407,
      "quadrature_error": 1.8062418049775893e-14,
      "omega": [
        [
          2.82079297410035,
          0.8294688845156053
        ],
        [
          0.8294688845156053,
          1.376046708825832
        ]
      ],
      "V": [
        [
          1.1631950562634052,
          0.08548885164889453
        ],
        [
          0.08548885164889462,
          0.812245510067265
        ]
      ],
      "generalized_eigenvalues": [
        1.0390015749042796,
        1.0901811800680588
      ]
    },
    {
      "bandwidth": 13,
      "coverage": 0.9407969095186389,
      "quadrature_error": 1.8456101366873442e-14,
      "omega": [
        [
          2.8390365629180376,
          0.8351144557653376
        ],
        [
          0.8351144557653376,
          1.3808661462645675
        ]
      ],
      "V": [
        [
          1.170540727605805,
          0.0866737877326153
        ],
        [
          0.08667378773261546,
          0.8147267719243074
        ]
      ],
      "generalized_eigenvalues": [
        1.0361149738270365,
        1.083204420915166
      ]
    },
    {
      "bandwidth": 14,
      "coverage": 0.9414662512321376,
      "quadrature_error": 1.736962013135414e-14,
      "omega": [
        [
          2.854848691669091,
          0.8400076177336623
        ],
        [
          0.8400076177336623,
          1.3850429940158486
        ]
      ],
      "V": [
        [
          1.1769073745644536,
          0.08770083985741424
        ],
        [
          0.08770083985741421,
          0.8168771559414644
        ]
      ],
      "generalized_eigenvalues": [
        1.033626283666841,
        1.0772293487061502
      ]
    },
    {
      "bandwidth": 15,
      "coverage": 0.9420449806906244,
      "quadrature_error": 1.56726715537356e-14,
      "omega": [
        [
          2.868684705417607,
          0.8442892658359136
        ],
        [
          0.8442892658359136,
          1.3886977363156185
        ]
      ],
      "V": [
        [
          1.1824783475675587,
          0.08859955285068942
        ],
        [
          0.08859955285068936,
          0.8187587248753015
        ]
      ],
      "generalized_eigenvalues": [
        1.0314585010624415,
        1.0720548258209162
      ]
    },
    {
      "bandwidth": 16,
      "coverage": 0.9425503057610856,
      "quadrature_error": 1.383269746440498e-14,
      "omega": [
        [
          2.880893111412807,
          0.8480672425773179
        ],
        [
          0.8480672425773179,
          1.3919225090694123
        ]
      ],
      "V": [
        [
          1.1873939740146047,
          0.08939255167053775
        ],
        [
          0.08939255167053783,
          0.8204189259587826
        ]
      ],
      "generalized_eigenvalues": [
        1.0295533026071317,
        1.0675301212961477
      ]
    },
    {
      "bandwidth": 17,
      "coverage": 0.9429953425972757,
      "quadrature_error": 1.2059213028579218e-14,
      "omega": [
        [
          2.8917450907579854,
          0.851425464733262
        ],
        [
          0.851425464733262,
          1.3947889737755086
        ]
      ],
      "V": [
        [
          1.1917634443529426,
          0.09009744616467714
        ],
        [
          0.09009744616467706,
          0.8218946575456592
        ]
      ],
      "generalized_eigenvalues": [
        1.0278656972020463,
        1.0635400829194892
      ]
    },
    {
      "bandwidth": 18,
      "coverage": 0.9433902617091999,
      "quadrature_error": 1.0473735882722606e-14,
      "omega": [
        [
          2.9014547815189227,
          0.8544301980207974
        ],
        [
          0.8544301980207974,
          1.3973537053642113
        ]
      ],
      "V": [
        [
          1.1956729802367536,
          0.09072814388697793
        ],
        [
          0.09072814388697796,
          0.8232150478840663
        ]
      ],
      "generalized_eigenvalues": [
        1.0263604193834015,
        1.059995237647363
      ]
    },
    {
      "bandwidth": 19,
      "coverage": 0.9437430699403171,
      "quadrature_error": 1.0477652839583775e-14,
      "omega": [
        [
          2.910193513191542,
          0.8571344612518497
        ],
        [
          0.8571344612518497,
          1.3996619637965884
        ]
      ],
      "V": [
        [
          1.1991915664391355,
          0.09129577289407745
        ],
        [
          0.09129577289407748,
          0.8244033987562616
        ]
      ],
      "generalized_eigenvalues": [
        1.025009434828341,
        1.0568250168565287
      ]
    }
  ]
}


==> anc/results/refresh_r0.7_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321040,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321040,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 22.331966400000965,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.0025_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4049036722264039,
  "q90_R_over_a": 1.8673953012266027,
  "q99_R_over_a": 2.643969245528014,
  "max_log_Q_over_a": -0.679747092478979,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.7450069754794352e-28,
  "grid_dK_baseline": 0.00044417203955049445,
  "grid_dK_baseline_over_a": 0.17766881582019778,
  "grid_dK_corrected": 8.670024417289923e-06,
  "grid_dK_corrected_over_a": 0.0034680097669159693,
  "coverage_90_baseline": 0.8993761603658349,
  "mcse_90_baseline": 1.306374208361435e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.900012105472438,
  "mcse_90_corrected": 1.3022286339996062e-06,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993761603658349,
  "mcse_90_cold_start": 1.306374208361429e-06,
  "coverage_95_baseline": 0.949578294562301,
  "mcse_95_baseline": 8.843957986588889e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500081509821915,
  "mcse_95_corrected": 8.797221710903106e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495782945623009,
  "mcse_95_cold_start": 8.843957986588798e-07,
  "coverage_99_baseline": 0.9898625125318036,
  "mcse_99_baseline": 2.893893446022631e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900026317494031,
  "mcse_99_corrected": 2.863630959401805e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898625125318036,
  "mcse_99_cold_start": 2.89389344602259e-07,
  "cf_1_1": 0.4462537431917388,
  "cf_1_1_mcse": 0.00014209193564008766,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8223392669963644,
  "cf_1_-1_mcse": 0.00026083480605533645,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2537420099794551,
  "cf_2_0.5_mcse": 8.101922880901423e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.0025_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321041,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 12000,
    "seed": 321041,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 22.86344679998001,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.0025_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.3996232824446282,
  "q90_R_over_a": 1.8656528404145751,
  "q99_R_over_a": 2.6328027735991566,
  "max_log_Q_over_a": -0.6797905074699733,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.9852510623992606e-28,
  "grid_dK_baseline": 0.0004429709447290875,
  "grid_dK_baseline_over_a": 0.177188377891635,
  "grid_dK_corrected": 9.871091192215076e-06,
  "grid_dK_corrected_over_a": 0.00394843647688603,
  "coverage_90_baseline": 0.8993778508555962,
  "mcse_90_baseline": 1.2924460028396804e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.90001379059661,
  "mcse_90_corrected": 1.2883443674620477e-06,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993778508555961,
  "mcse_90_cold_start": 1.292446002839681e-06,
  "coverage_95_baseline": 0.9495794389159764,
  "mcse_95_baseline": 8.749468290039606e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500092892874363,
  "mcse_95_corrected": 8.703228851900685e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495794389159763,
  "mcse_95_cold_start": 8.74946829003957e-07,
  "coverage_99_baseline": 0.9898628869167931,
  "mcse_99_baseline": 2.862815240584862e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900030022187202,
  "mcse_99_corrected": 2.832876341159253e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.989862886916793,
  "mcse_99_cold_start": 2.86281524058483e-07,
  "cf_1_1": 0.4459739760018509,
  "cf_1_1_mcse": 0.00014297313166503767,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8228754255385611,
  "cf_1_-1_mcse": 0.0002627261364114641,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2535837951690826,
  "cf_2_0.5_mcse": 8.153290967305966e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321030,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321030,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.054136699996889,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.005_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.3516242731070836,
  "q90_R_over_a": 1.97230590306733,
  "q99_R_over_a": 3.0328450213483342,
  "max_log_Q_over_a": -0.6556021737777842,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 2.301939763507909e-21,
  "grid_dK_baseline": 0.0008735453918242708,
  "grid_dK_baseline_over_a": 0.17470907836485416,
  "grid_dK_corrected": 3.0454272658020365e-05,
  "grid_dK_corrected_over_a": 0.006090854531604073,
  "coverage_90_baseline": 0.8987710092382255,
  "mcse_90_baseline": 3.458671802536291e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.9000423421944449,
  "mcse_90_corrected": 3.4369197614352035e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987710092382255,
  "mcse_90_cold_start": 3.4586718025362824e-06,
  "coverage_95_baseline": 0.9491682704753427,
  "mcse_95_baseline": 2.3486684432757385e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9500284293494587,
  "mcse_95_corrected": 2.3240757566039324e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491682704753427,
  "mcse_95_cold_start": 2.3486684432757304e-06,
  "coverage_99_baseline": 0.9897280665349817,
  "mcse_99_baseline": 7.743768260307426e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.990009113894889,
  "mcse_99_corrected": 7.583631869492816e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897280665349817,
  "mcse_99_cold_start": 7.743768260307389e-07,
  "cf_1_1": 0.4442578960647496,
  "cf_1_1_mcse": 0.00019745400434566685,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8240312285683823,
  "cf_1_-1_mcse": 0.00036457548801106923,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25210154030280935,
  "cf_2_0.5_mcse": 0.000112677985502984,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.005_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321031,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.005,
    "replications": 12000,
    "seed": 321031,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.3967682000075,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.005_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.3582447697313225,
  "q90_R_over_a": 1.9592943102747375,
  "q99_R_over_a": 3.095285240710529,
  "max_log_Q_over_a": -0.6466530140478195,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 2.1038804995034857e-21,
  "grid_dK_baseline": 0.0008756455745835556,
  "grid_dK_baseline_over_a": 0.17512911491671113,
  "grid_dK_corrected": 2.8354235939664907e-05,
  "grid_dK_corrected_over_a": 0.005670847187932981,
  "coverage_90_baseline": 0.8987680368367205,
  "mcse_90_baseline": 3.505764459992346e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.900039388455235,
  "mcse_90_corrected": 3.4837272691952834e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987680368367204,
  "mcse_90_cold_start": 3.5057644599923485e-06,
  "coverage_95_baseline": 0.9491662508009452,
  "mcse_95_baseline": 2.381074164583587e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9500264307921086,
  "mcse_95_corrected": 2.3561530020041437e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491662508009451,
  "mcse_95_cold_start": 2.3810741645836064e-06,
  "coverage_99_baseline": 0.9897273996160093,
  "mcse_99_baseline": 7.85422007218365e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9900084607493272,
  "mcse_99_corrected": 7.691864457605992e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897273996160093,
  "mcse_99_cold_start": 7.854220072183715e-07,
  "cf_1_1": 0.4444399280266085,
  "cf_1_1_mcse": 0.00019775881060026776,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8237011408729463,
  "cf_1_-1_mcse": 0.0003647756282227083,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2522108077974509,
  "cf_2_0.5_mcse": 0.00011292114260852442,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321020,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321020,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.5191327999928035,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.01_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 2.220446049250313e-16,
  "median_R_over_a": 1.281971512938193,
  "q90_R_over_a": 2.0262455618315687,
  "q99_R_over_a": 3.4089175399107505,
  "max_log_Q_over_a": -0.6276299582676383,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 7.124148421172476e-15,
  "grid_dK_baseline": 0.0016877845771735567,
  "grid_dK_baseline_over_a": 0.16877845771735567,
  "grid_dK_corrected": 0.00011351197255177192,
  "grid_dK_corrected_over_a": 0.011351197255177192,
  "coverage_90_baseline": 0.8976174153459927,
  "mcse_90_baseline": 8.25306862120741e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9001571075569318,
  "mcse_90_corrected": 8.151009616687316e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8976174153459927,
  "mcse_90_cold_start": 8.253068621207409e-06,
  "coverage_95_baseline": 0.9483838957803088,
  "mcse_95_baseline": 5.636305478723129e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9501051603783114,
  "mcse_95_corrected": 5.520330881390348e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9483838957803088,
  "mcse_95_cold_start": 5.636305478723139e-06,
  "coverage_99_baseline": 0.9894686318147712,
  "mcse_99_baseline": 1.8847256535833125e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900334483621978,
  "mcse_99_corrected": 1.8084460994469178e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894686318147712,
  "mcse_99_cold_start": 1.8847256535833056e-06,
  "cf_1_1": 0.44109467678213266,
  "cf_1_1_mcse": 0.0002652653912737448,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8259010936831479,
  "cf_1_-1_mcse": 0.0004945730401536279,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24934796282260369,
  "cf_2_0.5_mcse": 0.0001516930538513007,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.01_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321021,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.01,
    "replications": 12000,
    "seed": 321021,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.534726999991108,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.01_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 2.220446049250313e-16,
  "median_R_over_a": 1.2894379949264625,
  "q90_R_over_a": 2.0689115349841702,
  "q99_R_over_a": 3.5722885153936446,
  "max_log_Q_over_a": -0.6120970560246466,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.976142540776654e-15,
  "grid_dK_baseline": 0.0017098102074871724,
  "grid_dK_baseline_over_a": 0.17098102074871724,
  "grid_dK_corrected": 9.148961546368017e-05,
  "grid_dK_corrected_over_a": 0.009148961546368017,
  "coverage_90_baseline": 0.8975859446137636,
  "mcse_90_baseline": 8.706738764398286e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9001260245464636,
  "mcse_90_corrected": 8.599243357161581e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8975859446137636,
  "mcse_90_cold_start": 8.706738764398283e-06,
  "coverage_95_baseline": 0.9483623752612605,
  "mcse_95_baseline": 5.949526718796648e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9500840812794543,
  "mcse_95_corrected": 5.8272775073573555e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9483623752612605,
  "mcse_95_cold_start": 5.949526718796647e-06,
  "coverage_99_baseline": 0.9894614125398141,
  "mcse_99_baseline": 1.9923499395661504e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.990026520483871,
  "mcse_99_corrected": 1.9118157088652957e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894614125398141,
  "mcse_99_cold_start": 1.9923499395661564e-06,
  "cf_1_1": 0.4413381457684079,
  "cf_1_1_mcse": 0.00026541347317145025,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8253488800748203,
  "cf_1_-1_mcse": 0.000493997514809343,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24948815606044164,
  "cf_2_0.5_mcse": 0.0001520940300410181,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321010,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321010,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.558462699991651,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.02_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 9.997558336749535e-13,
  "median_R_over_a": 1.2019127961633465,
  "q90_R_over_a": 2.1021678105351524,
  "q99_R_over_a": 3.9033229574125676,
  "max_log_Q_over_a": -0.5357681463988233,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 9.444719647029048e-10,
  "grid_dK_baseline": 0.0032465856748569166,
  "grid_dK_baseline_over_a": 0.16232928374284583,
  "grid_dK_corrected": 0.0003295235605640656,
  "grid_dK_corrected_over_a": 0.01647617802820328,
  "coverage_90_baseline": 0.8953843267651955,
  "mcse_90_baseline": 2.042384479228838e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9004497131844768,
  "mcse_90_corrected": 1.9938154203980122e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8953843267651955,
  "mcse_90_cold_start": 2.0423844792288377e-05,
  "coverage_95_baseline": 0.9468541036372734,
  "mcse_95_baseline": 1.4131809318227666e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9502981036479303,
  "mcse_95_corrected": 1.3572911788923746e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9468541036372734,
  "mcse_95_cold_start": 1.4131809318227678e-05,
  "coverage_99_baseline": 0.9889531106531256,
  "mcse_99_baseline": 4.884486508378998e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9900924096786435,
  "mcse_99_corrected": 4.5074666712542255e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9889531106531256,
  "mcse_99_cold_start": 4.884486508378998e-06,
  "cf_1_1": 0.43498720665869695,
  "cf_1_1_mcse": 0.0003442165174620447,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8290900168499644,
  "cf_1_-1_mcse": 0.0006545214661280127,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24408627510355177,
  "cf_2_0.5_mcse": 0.00019808966092175649,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.02_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321011,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.02,
    "replications": 12000,
    "seed": 321011,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.6855495999916457,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.02_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 4.877209747178313e-13,
  "median_R_over_a": 1.201736626933465,
  "q90_R_over_a": 2.1160589455706456,
  "q99_R_over_a": 3.877540847791474,
  "max_log_Q_over_a": -0.4959092524974076,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 2.6667779186200597e-09,
  "grid_dK_baseline": 0.0032568838547481216,
  "grid_dK_baseline_over_a": 0.16284419273740608,
  "grid_dK_corrected": 0.0003192288961548495,
  "grid_dK_corrected_over_a": 0.015961444807742475,
  "coverage_90_baseline": 0.8953694835010871,
  "mcse_90_baseline": 2.0505570230936537e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9004352286172477,
  "mcse_90_corrected": 2.001861395501842e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8953694835010871,
  "mcse_90_cold_start": 2.0505570230936523e-05,
  "coverage_95_baseline": 0.9468438892304785,
  "mcse_95_baseline": 1.4195373252157108e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9502882985937741,
  "mcse_95_corrected": 1.3634680569743707e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9468438892304785,
  "mcse_95_cold_start": 1.4195373252157117e-05,
  "coverage_99_baseline": 0.9889496255204322,
  "mcse_99_baseline": 4.913466671196786e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9900891964074812,
  "mcse_99_corrected": 4.53473028860528e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9889496255204322,
  "mcse_99_cold_start": 4.913466671196779e-06,
  "cf_1_1": 0.43566392016110506,
  "cf_1_1_mcse": 0.0003471504115851857,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8278997582690043,
  "cf_1_-1_mcse": 0.0006580613059146128,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24449121491068507,
  "cf_2_0.5_mcse": 0.00019978383366996616,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.7_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321000,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321000,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 1.8274792000011075,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.04_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 1.777537145253305e-09,
  "median_R_over_a": 1.0929063864966655,
  "q90_R_over_a": 2.1758341797741823,
  "q99_R_over_a": 4.429846930887713,
  "max_log_Q_over_a": -0.06951430193852959,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 3.460572690714838e-06,
  "grid_dK_baseline": 0.006118773531987115,
  "grid_dK_baseline_over_a": 0.15296933829967788,
  "grid_dK_corrected": 0.0009306421654175501,
  "grid_dK_corrected_over_a": 0.023266054135438752,
  "coverage_90_baseline": 0.8911741430540467,
  "mcse_90_baseline": 5.050579396470495e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9012344174660702,
  "mcse_90_corrected": 4.834125511703567e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8911741430540459,
  "mcse_90_cold_start": 5.0505793964704595e-05,
  "coverage_95_baseline": 0.9439232469825696,
  "mcse_95_baseline": 3.6168192542440186e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9508012902383962,
  "mcse_95_corrected": 3.359420604254236e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9439232469825689,
  "mcse_95_cold_start": 3.616819254243993e-05,
  "coverage_99_baseline": 0.987923864014761,
  "mcse_99_baseline": 1.3779394583172885e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.990233356401874,
  "mcse_99_corrected": 1.1914807644002916e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9879238640147608,
  "mcse_99_cold_start": 1.3779394583172807e-05,
  "cf_1_1": 0.42667316137413597,
  "cf_1_1_mcse": 0.00042934771071497337,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8284235176336406,
  "cf_1_-1_mcse": 0.0008479546963859388,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23617614627234604,
  "cf_2_0.5_mcse": 0.00025010891242090177,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/refresh_r0.7_a0.04_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.7_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321001,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.7,
    "a": 0.04,
    "replications": 12000,
    "seed": 321001,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 1.9112194000044838,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.7_a0.04_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.7,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 1.753072131904787e-09,
  "median_R_over_a": 1.0987724024340215,
  "q90_R_over_a": 2.240871138072334,
  "q99_R_over_a": 4.644688298194822,
  "max_log_Q_over_a": -0.3343470820225569,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.736841801606054e-06,
  "grid_dK_baseline": 0.006194202932279902,
  "grid_dK_baseline_over_a": 0.15485507330699755,
  "grid_dK_corrected": 0.0008552750002371601,
  "grid_dK_corrected_over_a": 0.021381875005929002,
  "coverage_90_baseline": 0.8910637632675125,
  "mcse_90_baseline": 5.00803858639387e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.901129230665904,
  "mcse_90_corrected": 4.788720241584974e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.891063763267511,
  "mcse_90_cold_start": 5.0080385863931303e-05,
  "coverage_95_baseline": 0.9438467764298702,
  "mcse_95_baseline": 3.559491434525907e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.950730789205042,
  "mcse_95_corrected": 3.300452920664517e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9438467764298694,
  "mcse_95_cold_start": 3.5594914345254084e-05,
  "coverage_99_baseline": 0.9878977881003375,
  "mcse_99_baseline": 1.3200689391764692e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9902112575994054,
  "mcse_99_corrected": 1.1356431202109456e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9878977881003372,
  "mcse_99_cold_start": 1.320068939176309e-05,
  "cf_1_1": 0.4275494483848644,
  "cf_1_1_mcse": 0.00043514980147598174,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8265153909061099,
  "cf_1_-1_mcse": 0.000856696947403033,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23663385148932278,
  "cf_2_0.5_mcse": 0.00025480844637205654,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/refresh_r0.9_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322040,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322040,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 22.250625899992883,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.0025_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.2893665991186998,
  "q90_R_over_a": 1.9663074630759907,
  "q99_R_over_a": 3.1807609982520124,
  "max_log_Q_over_a": -0.6737434046286994,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.4856234675160414e-26,
  "grid_dK_baseline": 0.00042314670702836565,
  "grid_dK_baseline_over_a": 0.16925868281134626,
  "grid_dK_corrected": 2.969535487784558e-05,
  "grid_dK_corrected_over_a": 0.011878141951138232,
  "coverage_90_baseline": 0.8994056700498395,
  "mcse_90_baseline": 1.945388220015698e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9000415210008841,
  "mcse_90_corrected": 1.93922056525593e-06,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8994056700498395,
  "mcse_90_cold_start": 1.9453882200156808e-06,
  "coverage_95_baseline": 0.9495982332954815,
  "mcse_95_baseline": 1.3174359622671407e-06,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500279838576341,
  "mcse_95_corrected": 1.3104794503419931e-06,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495982332954815,
  "mcse_95_cold_start": 1.3174359622671365e-06,
  "coverage_99_baseline": 0.9898690055009273,
  "mcse_99_baseline": 4.314435255744784e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900090565429045,
  "mcse_99_corrected": 4.2693493049433755e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898690055009272,
  "mcse_99_cold_start": 4.3144352557447975e-07,
  "cf_1_1": 0.4448175969946809,
  "cf_1_1_mcse": 0.0002435828464079959,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8270470930440753,
  "cf_1_-1_mcse": 0.00044443276600654165,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25294999078257274,
  "cf_2_0.5_mcse": 0.00013883348587833286,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.0025_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322041,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.0025,
    "replications": 12000,
    "seed": 322041,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 21.944063299975824,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.0025_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.2937869288133108,
  "q90_R_over_a": 1.9710260022912776,
  "q99_R_over_a": 3.1425061451610614,
  "max_log_Q_over_a": -0.6764243180493592,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 8.354605849307759e-27,
  "grid_dK_baseline": 0.00042218913901093114,
  "grid_dK_baseline_over_a": 0.16887565560437245,
  "grid_dK_corrected": 3.065285735351364e-05,
  "grid_dK_corrected_over_a": 0.012261142941405456,
  "coverage_90_baseline": 0.8994070250985918,
  "mcse_90_baseline": 1.8710872732956196e-06,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9000428717924311,
  "mcse_90_corrected": 1.8651518468562116e-06,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8994070250985918,
  "mcse_90_cold_start": 1.8710872732956239e-06,
  "coverage_95_baseline": 0.9495991539058622,
  "mcse_95_baseline": 1.2668641236995995e-06,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9500288996442451,
  "mcse_95_corrected": 1.260171427072421e-06,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495991539058621,
  "mcse_95_cold_start": 1.266864123699604e-06,
  "coverage_99_baseline": 0.9898693093827022,
  "mcse_99_baseline": 4.14674577352586e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9900093572702756,
  "mcse_99_corrected": 4.1033937601390857e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898693093827022,
  "mcse_99_cold_start": 4.1467457735258935e-07,
  "cf_1_1": 0.4448847983543695,
  "cf_1_1_mcse": 0.00024331452636639213,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8269358414637715,
  "cf_1_-1_mcse": 0.00044487781602333516,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2529924905295207,
  "cf_2_0.5_mcse": 0.00013868994723012095,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322030,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322030,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.942503700003726,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.005_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.1903949661210567,
  "q90_R_over_a": 2.0150811401260156,
  "q99_R_over_a": 3.5165130104366518,
  "max_log_Q_over_a": -0.6500012587591746,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 3.851488253239046e-19,
  "grid_dK_baseline": 0.0008060514713426614,
  "grid_dK_baseline_over_a": 0.16121029426853228,
  "grid_dK_corrected": 9.79474516763501e-05,
  "grid_dK_corrected_over_a": 0.01958949033527002,
  "coverage_90_baseline": 0.8988659416395595,
  "mcse_90_baseline": 4.579102285302113e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.9001366715128234,
  "mcse_90_corrected": 4.5503254758181835e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8988659416395595,
  "mcse_90_cold_start": 4.579102285302117e-06,
  "coverage_95_baseline": 0.9492325046473523,
  "mcse_95_baseline": 3.110356128055727e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.950091985123154,
  "mcse_95_corrected": 3.077809197184017e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9492325046473523,
  "mcse_95_cold_start": 3.11035612805573e-06,
  "coverage_99_baseline": 0.9897490571264759,
  "mcse_99_baseline": 1.0262172533916427e-06,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9900296671281791,
  "mcse_99_corrected": 1.0050083119778494e-06,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897490571264759,
  "mcse_99_cold_start": 1.0262172533916456e-06,
  "cf_1_1": 0.4421380771234472,
  "cf_1_1_mcse": 0.0003201244580227907,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8315518959148838,
  "cf_1_-1_mcse": 0.0005858451283026466,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2509753557690777,
  "cf_2_0.5_mcse": 0.00018234264773595962,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.005_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322031,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.005,
    "replications": 12000,
    "seed": 322031,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.603626299998723,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.005_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.1869758092275322,
  "q90_R_over_a": 2.000449765441746,
  "q99_R_over_a": 3.6238973385155555,
  "max_log_Q_over_a": -0.656041658639416,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.0202800107046043e-19,
  "grid_dK_baseline": 0.0008018285575772666,
  "grid_dK_baseline_over_a": 0.1603657115154533,
  "grid_dK_corrected": 0.00010217036544085678,
  "grid_dK_corrected_over_a": 0.020434073088171356,
  "coverage_90_baseline": 0.8988719126485324,
  "mcse_90_baseline": 4.5178616782132e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.9001426049641562,
  "mcse_90_corrected": 4.489463426177789e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8988719126485324,
  "mcse_90_cold_start": 4.517861678213193e-06,
  "coverage_95_baseline": 0.9492365591618281,
  "mcse_95_baseline": 3.0685142047916037e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9500959971782161,
  "mcse_95_corrected": 3.0363988985112567e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9492365591618281,
  "mcse_95_cold_start": 3.0685142047916037e-06,
  "coverage_99_baseline": 0.9897503937755328,
  "mcse_99_baseline": 1.0122048618021207e-06,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9900309761333631,
  "mcse_99_corrected": 9.912817825061534e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897503937755328,
  "mcse_99_cold_start": 1.0122048618021264e-06,
  "cf_1_1": 0.44179587137882287,
  "cf_1_1_mcse": 0.00031881503772203054,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8322034217621208,
  "cf_1_-1_mcse": 0.0005844702828715003,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2507914179406448,
  "cf_2_0.5_mcse": 0.00018167608394655313,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322020,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322020,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.913655799988192,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.01_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 2.3314683517128287e-15,
  "median_R_over_a": 1.0666198762896526,
  "q90_R_over_a": 1.9909318900970818,
  "q99_R_over_a": 3.794516066645388,
  "max_log_Q_over_a": -0.592100698595468,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.071284777227748e-12,
  "grid_dK_baseline": 0.0014905177847102102,
  "grid_dK_baseline_over_a": 0.14905177847102102,
  "grid_dK_corrected": 0.0003107778317478771,
  "grid_dK_corrected_over_a": 0.03107778317478771,
  "coverage_90_baseline": 0.8978960059280716,
  "mcse_90_baseline": 1.0315819182602557e-05,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9004321886715758,
  "mcse_90_corrected": 1.0188678755328283e-05,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8978960059280716,
  "mcse_90_cold_start": 1.031581918260255e-05,
  "coverage_95_baseline": 0.9485729068990052,
  "mcse_95_baseline": 7.053501777473211e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9502902202089215,
  "mcse_95_corrected": 6.90879889244682e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9485729068990052,
  "mcse_95_cold_start": 7.053501777473209e-06,
  "coverage_99_baseline": 0.9895308022167143,
  "mcse_99_baseline": 2.3662348283636592e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900930670829751,
  "mcse_99_corrected": 2.270744607029441e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9895308022167143,
  "mcse_99_cold_start": 2.366234828363669e-06,
  "cf_1_1": 0.43689837078247623,
  "cf_1_1_mcse": 0.0003932962520742981,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8394708004558088,
  "cf_1_-1_mcse": 0.0007305805995258809,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24721080663773462,
  "cf_2_0.5_mcse": 0.0002237811933697801,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.01_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322021,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.01,
    "replications": 12000,
    "seed": 322021,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.74992060000659,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.01_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 9.992007221626409e-16,
  "median_R_over_a": 1.0801354663260927,
  "q90_R_over_a": 2.034680387280761,
  "q99_R_over_a": 3.818502751639738,
  "max_log_Q_over_a": -0.615242726591676,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 8.316260001660425e-13,
  "grid_dK_baseline": 0.0015068296479361365,
  "grid_dK_baseline_over_a": 0.15068296479361365,
  "grid_dK_corrected": 0.00029446596852056306,
  "grid_dK_corrected_over_a": 0.029446596852056306,
  "coverage_90_baseline": 0.8978729717214031,
  "mcse_90_baseline": 1.0166823322273878e-05,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.9004094447486768,
  "mcse_90_corrected": 1.004114978362207e-05,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8978729717214031,
  "mcse_90_cold_start": 1.0166823322273878e-05,
  "coverage_95_baseline": 0.9485572822729355,
  "mcse_95_baseline": 6.944319417605665e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9502749224114407,
  "mcse_95_corrected": 6.801485381714362e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9485572822729355,
  "mcse_95_cold_start": 6.944319417605665e-06,
  "coverage_99_baseline": 0.9895256677944044,
  "mcse_99_baseline": 2.323126845526774e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9900881436268474,
  "mcse_99_corrected": 2.2291427411249224e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9895256677944044,
  "mcse_99_cold_start": 2.323126845526786e-06,
  "cf_1_1": 0.43764183879360224,
  "cf_1_1_mcse": 0.0003993092239188641,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8381510787713875,
  "cf_1_-1_mcse": 0.0007404044377970981,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24760956405861767,
  "cf_2_0.5_mcse": 0.0002271684922562726,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322010,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322010,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.7207610000041313,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.02_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 1.867739296557147e-10,
  "median_R_over_a": 0.9606327068700811,
  "q90_R_over_a": 1.9870533323751465,
  "q99_R_over_a": 4.017561033175337,
  "max_log_Q_over_a": -0.46386402761540113,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 5.676015942337095e-07,
  "grid_dK_baseline": 0.002764738855444926,
  "grid_dK_baseline_over_a": 0.1382369427722463,
  "grid_dK_corrected": 0.0008113489297414678,
  "grid_dK_corrected_over_a": 0.04056744648707339,
  "coverage_90_baseline": 0.8960715191547788,
  "mcse_90_baseline": 2.2622262743628335e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9011199437304185,
  "mcse_90_corrected": 2.208384578359459e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8960715191547788,
  "mcse_90_cold_start": 2.2622262743628332e-05,
  "coverage_95_baseline": 0.9473234199390487,
  "mcse_95_baseline": 1.564951267996449e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9507482553515593,
  "mcse_95_corrected": 1.5030374374906559e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9473234199390486,
  "mcse_95_cold_start": 1.564951267996449e-05,
  "coverage_99_baseline": 0.9891100136957649,
  "mcse_99_baseline": 5.409618428233877e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9902368493283826,
  "mcse_99_corrected": 4.99229643875222e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9891100136957649,
  "mcse_99_cold_start": 5.409618428233875e-06,
  "cf_1_1": 0.4313083492053697,
  "cf_1_1_mcse": 0.00046607319984003586,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8448418916775187,
  "cf_1_-1_mcse": 0.000887847186274724,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24257913875412912,
  "cf_2_0.5_mcse": 0.00026326200534269146,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.02_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322011,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.02,
    "replications": 12000,
    "seed": 322011,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.6595162999874447,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.02_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 2.2907636898494843e-10,
  "median_R_over_a": 0.9571566647762786,
  "q90_R_over_a": 2.024999870335048,
  "q99_R_over_a": 4.110620332621986,
  "max_log_Q_over_a": -0.5337350863590102,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.446387827773791e-06,
  "grid_dK_baseline": 0.0027718245084713544,
  "grid_dK_baseline_over_a": 0.13859122542356772,
  "grid_dK_corrected": 0.0008042646472339321,
  "grid_dK_corrected_over_a": 0.040213232361696605,
  "coverage_90_baseline": 0.8960612404900536,
  "mcse_90_baseline": 2.269241228757524e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.9011099114116705,
  "mcse_90_corrected": 2.2149950538125564e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8960612404900536,
  "mcse_90_cold_start": 2.2692412287574763e-05,
  "coverage_95_baseline": 0.9473163330502502,
  "mcse_95_baseline": 1.5673462787109216e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.950741451926852,
  "mcse_95_corrected": 1.5050860428059204e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9473163330502501,
  "mcse_95_cold_start": 1.5673462787108888e-05,
  "coverage_99_baseline": 0.9891076063812323,
  "mcse_99_baseline": 5.393430596503843e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.990234631701367,
  "mcse_99_corrected": 4.975549936371813e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9891076063812322,
  "mcse_99_cold_start": 5.39343059650375e-06,
  "cf_1_1": 0.4319521514398543,
  "cf_1_1_mcse": 0.00046988500186229197,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8437756751837874,
  "cf_1_-1_mcse": 0.0008919098840864727,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24297888360527697,
  "cf_2_0.5_mcse": 0.0002656426756994535,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0.9_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322000,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322000,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 1.922548900009133,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.04_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 7.353117182640201e-07,
  "median_R_over_a": 0.8335704813969119,
  "q90_R_over_a": 2.031497160578625,
  "q99_R_over_a": 4.339251722184148,
  "max_log_Q_over_a": -0.1919088388479211,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 0.0016665803596623379,
  "grid_dK_baseline": 0.005054149009514869,
  "grid_dK_baseline_over_a": 0.12635372523787172,
  "grid_dK_corrected": 0.0019950426938294963,
  "grid_dK_corrected_over_a": 0.04987606734573741,
  "coverage_90_baseline": 0.8927216331182932,
  "mcse_90_baseline": 5.1018260393060506e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9027086101461397,
  "mcse_90_corrected": 4.876749775052024e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8927216330153299,
  "mcse_90_cold_start": 5.1018259722145874e-05,
  "coverage_95_baseline": 0.9449943180703791,
  "mcse_95_baseline": 3.6183414840480844e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9517889774216204,
  "mcse_95_corrected": 3.353770012382263e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9449943180000983,
  "mcse_95_cold_start": 3.618341439203223e-05,
  "coverage_99_baseline": 0.988294605885053,
  "mcse_99_baseline": 1.3383296226117782e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9905490433604462,
  "mcse_99_corrected": 1.1513660795993624e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.988294605861585,
  "mcse_99_cold_start": 1.3383296084806782e-05,
  "cf_1_1": 0.42454555470949845,
  "cf_1_1_mcse": 0.000518832948501769,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8453285342048107,
  "cf_1_-1_mcse": 0.0010309668477352285,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23622505031280835,
  "cf_2_0.5_mcse": 0.0002908458060458648,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/refresh_r0.9_a0.04_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0.9_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322001,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.9,
    "a": 0.04,
    "replications": 12000,
    "seed": 322001,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 1.9996414000052027,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0.9_a0.04_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.9,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 6.27227857652457e-07,
  "median_R_over_a": 0.8425492107963616,
  "q90_R_over_a": 2.0340195526527283,
  "q99_R_over_a": 4.500368261699285,
  "max_log_Q_over_a": -0.27929900368633653,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 0.0018664549362950981,
  "grid_dK_baseline": 0.00511261917672573,
  "grid_dK_baseline_over_a": 0.12781547941814325,
  "grid_dK_corrected": 0.001936599307684722,
  "grid_dK_corrected_over_a": 0.04841498269211805,
  "coverage_90_baseline": 0.8926329195414945,
  "mcse_90_baseline": 5.2608413121613465e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.9026237371540136,
  "mcse_90_corrected": 5.029813800747284e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8926329194196098,
  "mcse_90_cold_start": 5.260841225450625e-05,
  "coverage_95_baseline": 0.9449310338481877,
  "mcse_95_baseline": 3.736556938443286e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9517302556499541,
  "mcse_95_corrected": 3.464334122384335e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9449310337651029,
  "mcse_95_cold_start": 3.736556880731415e-05,
  "coverage_99_baseline": 0.9882709374736187,
  "mcse_99_baseline": 1.386301145371701e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9905286595229139,
  "mcse_99_corrected": 1.1930310409361215e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9882709374459661,
  "mcse_99_cold_start": 1.3863011273640722e-05,
  "cf_1_1": 0.42376571696874854,
  "cf_1_1_mcse": 0.0005205469749907388,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8463431328379916,
  "cf_1_-1_mcse": 0.0010349305582540058,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.2356347635696443,
  "cf_2_0.5_mcse": 0.0002920917974643635,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/refresh_r0_a0.0025_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.0025_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320040,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320040,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 21.335093400004553,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.0025_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.487673471868176,
  "q90_R_over_a": 1.7179412262092464,
  "q99_R_over_a": 1.9887447457392502,
  "max_log_Q_over_a": -0.6870737455332927,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 9.730187804180724e-30,
  "grid_dK_baseline": 0.0004551897976300401,
  "grid_dK_baseline_over_a": 0.18207591905201603,
  "grid_dK_corrected": 2.3478755033501386e-06,
  "grid_dK_corrected_over_a": 0.0009391502013400554,
  "coverage_90_baseline": 0.8993607014086968,
  "mcse_90_baseline": 6.323745743078483e-07,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.8999966958682605,
  "mcse_90_corrected": 6.303658677025244e-07,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993607014086968,
  "mcse_90_cold_start": 6.323745743078537e-07,
  "coverage_95_baseline": 0.9495678516176501,
  "mcse_95_baseline": 4.279585523934678e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9499977635080795,
  "mcse_95_corrected": 4.2569509780059093e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495678516176501,
  "mcse_95_cold_start": 4.2795855239346704e-07,
  "coverage_99_baseline": 0.9898591135667281,
  "mcse_99_baseline": 1.399144336516455e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9899992684884963,
  "mcse_99_corrected": 1.384502292773437e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898591135667281,
  "mcse_99_cold_start": 1.3991443365165027e-07,
  "cf_1_1": 0.44668536878380627,
  "cf_1_1_mcse": 6.239862170631156e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8206715466637462,
  "cf_1_-1_mcse": 0.00011543368233649044,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2539750277387988,
  "cf_2_0.5_mcse": 3.560171641219893e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.0025_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.0025_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320041,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.0025,
    "replications": 12000,
    "seed": 320041,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 21.78543200000422,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.0025_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.0025,
  "replications": 12000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4886103190049622,
  "q90_R_over_a": 1.7201906295934444,
  "q99_R_over_a": 1.98473806066253,
  "max_log_Q_over_a": -0.6865563203124179,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.0847628689366829e-29,
  "grid_dK_baseline": 0.0004548883705867146,
  "grid_dK_baseline_over_a": 0.18195534823468584,
  "grid_dK_corrected": 2.0464484600246635e-06,
  "grid_dK_corrected_over_a": 0.0008185793840098654,
  "coverage_90_baseline": 0.8993611253268432,
  "mcse_90_baseline": 6.348209236235666e-07,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.8999971184389433,
  "mcse_90_corrected": 6.328044902917132e-07,
  "width_90_corrected": 0.11652659014251363,
  "coverage_90_cold_start": 0.8993611253268431,
  "mcse_90_cold_start": 6.348209236235633e-07,
  "coverage_95_baseline": 0.9495681384345256,
  "mcse_95_baseline": 4.2961746192269057e-07,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9499980488071208,
  "mcse_95_corrected": 4.2734527568227856e-07,
  "width_95_corrected": 0.13884999624183877,
  "coverage_95_cold_start": 0.9495681384345256,
  "mcse_95_cold_start": 4.296174619226905e-07,
  "coverage_99_baseline": 0.9898592072814111,
  "mcse_99_baseline": 1.4045948805093442e-07,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9899993612219639,
  "mcse_99_corrected": 1.3898960353437955e-07,
  "width_99_corrected": 0.18247982714912686,
  "coverage_99_cold_start": 0.9898592072814111,
  "mcse_99_cold_start": 1.4045948805092889e-07,
  "cf_1_1": 0.4466528496812992,
  "cf_1_1_mcse": 6.214215517548423e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8207321892364019,
  "cf_1_-1_mcse": 0.00011497842542428283,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2539570782072332,
  "cf_2_0.5_mcse": 3.545631732329655e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.005_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.005_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320030,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320030,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.62340400001267,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.005_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4756848213954956,
  "q90_R_over_a": 1.8159002180853578,
  "q99_R_over_a": 2.2645027206459853,
  "max_log_Q_over_a": -0.6731417930774981,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 5.936546698420293e-23,
  "grid_dK_baseline": 0.0009118069642643223,
  "grid_dK_baseline_over_a": 0.18236139285286446,
  "grid_dK_corrected": 7.80821447310398e-06,
  "grid_dK_corrected_over_a": 0.001561642894620796,
  "coverage_90_baseline": 0.8987172753336994,
  "mcse_90_baseline": 1.8415764513488275e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.8999889506310982,
  "mcse_90_corrected": 1.8299636559406047e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987172753336994,
  "mcse_90_cold_start": 1.8415764513488398e-06,
  "coverage_95_baseline": 0.9491319500569441,
  "mcse_95_baseline": 1.2493671878330899e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9499924934698913,
  "mcse_95_corrected": 1.2362552990712946e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491319500569441,
  "mcse_95_cold_start": 1.2493671878330945e-06,
  "coverage_99_baseline": 0.9897162282615974,
  "mcse_99_baseline": 4.1095279246578e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9899975228214456,
  "mcse_99_corrected": 4.02437369400567e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897162282615973,
  "mcse_99_cold_start": 4.109527924657804e-07,
  "cf_1_1": 0.4453518301336684,
  "cf_1_1_mcse": 8.734505963853449e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.820202694093556,
  "cf_1_-1_mcse": 0.00016295772148293614,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.252678586043621,
  "cf_2_0.5_mcse": 4.9967445848936205e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.005_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.005_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320031,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.005,
    "replications": 12000,
    "seed": 320031,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 11229,
    "shorter_steps": 5615,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 9.52309360000072,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.005_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.005,
  "replications": 12000,
  "history": "growing",
  "steps": 11229,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.476213728829073,
  "q90_R_over_a": 1.8056377794626586,
  "q99_R_over_a": 2.2197419945912182,
  "max_log_Q_over_a": -0.6718919975625477,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 4.799751083421679e-23,
  "grid_dK_baseline": 0.0009108946815622465,
  "grid_dK_baseline_over_a": 0.1821789363124493,
  "grid_dK_corrected": 6.8959630984410936e-06,
  "grid_dK_corrected_over_a": 0.0013791926196882187,
  "coverage_90_baseline": 0.8987185657195825,
  "mcse_90_baseline": 1.813771008704039e-06,
  "width_90_baseline": 0.16448536269514724,
  "coverage_90_corrected": 0.8999902329057089,
  "mcse_90_corrected": 1.802334016177993e-06,
  "width_90_corrected": 0.16510103058434034,
  "coverage_90_cold_start": 0.8987185657195823,
  "mcse_90_cold_start": 1.8137710087040406e-06,
  "coverage_95_baseline": 0.9491328264678732,
  "mcse_95_baseline": 1.2305213130821601e-06,
  "width_95_baseline": 0.1959963984540054,
  "coverage_95_corrected": 0.9499933607077091,
  "mcse_95_corrected": 1.2176076649816052e-06,
  "width_95_corrected": 0.19673001199230714,
  "coverage_95_cold_start": 0.9491328264678732,
  "mcse_95_cold_start": 1.230521313082168e-06,
  "coverage_99_baseline": 0.9897165173312954,
  "mcse_99_baseline": 4.0476898851988376e-07,
  "width_99_baseline": 0.25758293035489005,
  "coverage_99_corrected": 0.9899978059150759,
  "mcse_99_corrected": 3.963819731540902e-07,
  "width_99_corrected": 0.25854706197380917,
  "coverage_99_cold_start": 0.9897165173312954,
  "mcse_99_cold_start": 4.047689885198929e-07,
  "cf_1_1": 0.4454719122020059,
  "cf_1_1_mcse": 8.706344298394642e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.819989754735839,
  "cf_1_-1_mcse": 0.00016238804506227324,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2527498319440893,
  "cf_2_0.5_mcse": 4.9791363759195676e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.01_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.01_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320020,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320020,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.8829800999956205,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.01_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 1.3877787807814457e-17,
  "median_R_over_a": 1.464483299425542,
  "q90_R_over_a": 1.9378383033156832,
  "q99_R_over_a": 2.6535085297330836,
  "max_log_Q_over_a": -0.6421995854639633,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 5.834066707829032e-17,
  "grid_dK_baseline": 0.0018312042477258705,
  "grid_dK_baseline_over_a": 0.18312042477258705,
  "grid_dK_corrected": 2.991486414313793e-05,
  "grid_dK_corrected_over_a": 0.002991486414313793,
  "coverage_90_baseline": 0.8974150233708406,
  "mcse_90_baseline": 5.182665702637889e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.8999572688004717,
  "mcse_90_corrected": 5.118338986497693e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8974150233708406,
  "mcse_90_cold_start": 5.182665702637902e-06,
  "coverage_95_baseline": 0.9482466524078224,
  "mcse_95_baseline": 3.5347909019277903e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9499707896054634,
  "mcse_95_corrected": 3.4618252800719646e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9482466524078224,
  "mcse_95_cold_start": 3.5347909019277873e-06,
  "coverage_99_baseline": 0.9894235471553862,
  "mcse_99_baseline": 1.17805620038189e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.989990216137426,
  "mcse_99_corrected": 1.1302390564632038e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894235471553862,
  "mcse_99_cold_start": 1.1780562003818852e-06,
  "cf_1_1": 0.44313492662888376,
  "cf_1_1_mcse": 0.00012629028305176818,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8184179406531479,
  "cf_1_-1_mcse": 0.00023914546912205253,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25033556922275096,
  "cf_2_0.5_mcse": 7.273931199932438e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.01_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.01_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320021,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.01,
    "replications": 12000,
    "seed": 320021,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 4242,
    "shorter_steps": 2121,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 4.714345400017919,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.01_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.01,
  "replications": 12000,
  "history": "growing",
  "steps": 4242,
  "scale": 1.0,
  "paired_history_grid_difference": 4.336808689942018e-19,
  "median_R_over_a": 1.4674793692819492,
  "q90_R_over_a": 1.943867268569554,
  "q99_R_over_a": 2.6668918420743246,
  "max_log_Q_over_a": -0.6031676061009517,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 6.491023191743692e-17,
  "grid_dK_baseline": 0.0018361949045451187,
  "grid_dK_baseline_over_a": 0.18361949045451187,
  "grid_dK_corrected": 3.490563434738192e-05,
  "grid_dK_corrected_over_a": 0.003490563434738192,
  "coverage_90_baseline": 0.8974078837463494,
  "mcse_90_baseline": 5.3592841447152225e-06,
  "width_90_baseline": 0.23261743073533475,
  "coverage_90_corrected": 0.8999502169201459,
  "mcse_90_corrected": 5.292932634461147e-06,
  "width_90_corrected": 0.23435556771311597,
  "coverage_90_cold_start": 0.8974078837463494,
  "mcse_90_cold_start": 5.35928414471522e-06,
  "coverage_95_baseline": 0.9482417658552366,
  "mcse_95_baseline": 3.658552138437395e-06,
  "width_95_baseline": 0.27718076486993554,
  "coverage_95_corrected": 0.9499660030657393,
  "mcse_95_corrected": 3.583199339417069e-06,
  "width_95_corrected": 0.2792518828228214,
  "coverage_95_cold_start": 0.9482417658552365,
  "mcse_95_cold_start": 3.6585521384374017e-06,
  "coverage_99_baseline": 0.9894219040911403,
  "mcse_99_baseline": 1.2222085742487046e-06,
  "width_99_baseline": 0.3642772735436899,
  "coverage_99_corrected": 0.9899886392552966,
  "mcse_99_corrected": 1.172703966733296e-06,
  "width_99_corrected": 0.3669991839237938,
  "coverage_99_cold_start": 0.9894219040911403,
  "mcse_99_cold_start": 1.222208574248707e-06,
  "cf_1_1": 0.44318750773533233,
  "cf_1_1_mcse": 0.00012567956772688795,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8182945628621185,
  "cf_1_-1_mcse": 0.0002386891857366913,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2503651758379332,
  "cf_2_0.5_mcse": 7.226600101038424e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.02_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.02_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320010,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320010,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.6381885000155307,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.02_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 9.43689570931383e-15,
  "median_R_over_a": 1.442075171588452,
  "q90_R_over_a": 2.0947940577866273,
  "q99_R_over_a": 3.3397722411817288,
  "max_log_Q_over_a": -0.49425678098311066,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.1902477959086651e-11,
  "grid_dK_baseline": 0.003670511826588063,
  "grid_dK_baseline_over_a": 0.18352559132940316,
  "grid_dK_corrected": 9.455031790672752e-05,
  "grid_dK_corrected_over_a": 0.004727515895336376,
  "coverage_90_baseline": 0.8947805392776016,
  "mcse_90_baseline": 1.5380247688170807e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.8998608685123473,
  "mcse_90_corrected": 1.5014620497216073e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8947805392776015,
  "mcse_90_cold_start": 1.53802476881708e-05,
  "coverage_95_baseline": 0.9464421486869141,
  "mcse_95_baseline": 1.0643210811940856e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9499030112372593,
  "mcse_95_corrected": 1.0222398893670153e-05,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9464421486869141,
  "mcse_95_cold_start": 1.0643210811940863e-05,
  "coverage_99_baseline": 0.9888157500627134,
  "mcse_99_baseline": 3.6797500005984116e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9899659859346536,
  "mcse_99_corrected": 3.3957982392711723e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9888157500627134,
  "mcse_99_cold_start": 3.6797500005984214e-06,
  "cf_1_1": 0.4379185546384968,
  "cf_1_1_mcse": 0.0001764011584523979,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8162061766624283,
  "cf_1_-1_mcse": 0.0003434279406711495,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24525368136023382,
  "cf_2_0.5_mcse": 0.00010422575967791777,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.02_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.02_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320011,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.02,
    "replications": 12000,
    "seed": 320011,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 1531,
    "shorter_steps": 766,
    "pair_lag": 0.5,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.574511100014206,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.02_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.02,
  "replications": 12000,
  "history": "growing",
  "steps": 1531,
  "scale": 1.0,
  "paired_history_grid_difference": 9.2148511043888e-15,
  "median_R_over_a": 1.4423374800602928,
  "q90_R_over_a": 2.1101803828691605,
  "q99_R_over_a": 3.2587538958696176,
  "max_log_Q_over_a": -0.5769460725155393,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 9.33595146242207e-12,
  "grid_dK_baseline": 0.003674179451020221,
  "grid_dK_baseline_over_a": 0.18370897255101104,
  "grid_dK_corrected": 9.820027747334259e-05,
  "grid_dK_corrected_over_a": 0.0049100138736671295,
  "coverage_90_baseline": 0.8947757815805755,
  "mcse_90_baseline": 1.4704125340060002e-05,
  "width_90_baseline": 0.3289707253902945,
  "coverage_90_corrected": 0.8998562514983359,
  "mcse_90_corrected": 1.4352154219787527e-05,
  "width_90_corrected": 0.3338688220075828,
  "coverage_90_cold_start": 0.8947757815805755,
  "mcse_90_cold_start": 1.4704125340060005e-05,
  "coverage_95_baseline": 0.9464391334272328,
  "mcse_95_baseline": 1.0150698312208837e-05,
  "width_95_baseline": 0.3919927969080108,
  "coverage_95_corrected": 0.9499001426010312,
  "mcse_95_corrected": 9.74688165930579e-06,
  "width_95_corrected": 0.39782923901166184,
  "coverage_95_cold_start": 0.9464391334272328,
  "mcse_95_cold_start": 1.0150698312208849e-05,
  "coverage_99_baseline": 0.9888149544496807,
  "mcse_99_baseline": 3.4862803067997015e-06,
  "width_99_baseline": 0.5151658607097801,
  "coverage_99_corrected": 0.9899652685275678,
  "mcse_99_corrected": 3.2156104057260425e-06,
  "width_99_corrected": 0.522836245838096,
  "coverage_99_cold_start": 0.9888149544496807,
  "mcse_99_cold_start": 3.4862803067997167e-06,
  "cf_1_1": 0.4378140371522297,
  "cf_1_1_mcse": 0.00017729347719630894,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8163321152713785,
  "cf_1_-1_mcse": 0.00034566921290641754,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.24516130943044612,
  "cf_2_0.5_mcse": 0.00010457668728023539,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/refresh_r0_a0.04_s0/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.04_s0",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320000,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320000,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 1.7114212999877054,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.04_s0/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 8.253842054273264e-12,
  "median_R_over_a": 1.4191379734489344,
  "q90_R_over_a": 2.402637332370809,
  "q99_R_over_a": 4.47380310900843,
  "max_log_Q_over_a": -0.22415542968314695,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 1.7776894605404263e-08,
  "grid_dK_baseline": 0.00748358313147135,
  "grid_dK_baseline_over_a": 0.18708957828678374,
  "grid_dK_corrected": 0.00043637417704073256,
  "grid_dK_corrected_over_a": 0.010909354426018314,
  "coverage_90_baseline": 0.8891792748164205,
  "mcse_90_baseline": 4.7093708811799915e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.8993330698557102,
  "mcse_90_corrected": 4.509329827654974e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8891792748164202,
  "mcse_90_cold_start": 4.709370881179993e-05,
  "coverage_95_baseline": 0.9425377897369308,
  "mcse_95_baseline": 3.380801504917715e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9495228542881511,
  "mcse_95_corrected": 3.1414653986596805e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9425377897369308,
  "mcse_95_cold_start": 3.3808015049177154e-05,
  "coverage_99_baseline": 0.9874410028689448,
  "mcse_99_baseline": 1.290422027632534e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9898218902599246,
  "mcse_99_corrected": 1.1153544429273234e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9874410028689448,
  "mcse_99_cold_start": 1.290422027632535e-05,
  "cf_1_1": 0.43078774229431427,
  "cf_1_1_mcse": 0.0002595659734639616,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8046849270754717,
  "cf_1_-1_mcse": 0.0005226565205272129,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23694735393354593,
  "cf_2_0.5_mcse": 0.000165530233969821,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/refresh_r0_a0.04_s1/metadata.json <==
{
  "config": {
    "id": "refresh_r0_a0.04_s1",
    "suite": "refresh",
    "kind": "scalar",
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320001,
    "history": "growing"
  },
  "simulation": {
    "model": "refresh",
    "rho": 0.0,
    "a": 0.04,
    "replications": 12000,
    "seed": 320001,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 600,
    "shorter_steps": 300,
    "pair_lag": 0.52,
    "constants": {
      "raw_second": 1.0,
      "J": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 2.1053864000132307,
  "code_sha256": "2123a7ffba4737c104826f53dbb9b67a864f88cd1338289a878dae3c6ce584dc",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/refresh_r0_a0.04_s1/summary.json <==
{
  "model": "refresh",
  "rho": 0.0,
  "a": 0.04,
  "replications": 12000,
  "history": "growing",
  "steps": 600,
  "scale": 1.0,
  "paired_history_grid_difference": 7.48046069531938e-12,
  "median_R_over_a": 1.4098270756374782,
  "q90_R_over_a": 2.3744512376463667,
  "q99_R_over_a": 4.5049671159941305,
  "max_log_Q_over_a": -0.2459154144910194,
  "paths_with_expansion": 0,
  "expansion_steps": 0,
  "max_normalized_startup_mean": 8.448649089115242e-09,
  "grid_dK_baseline": 0.007440215743729467,
  "grid_dK_baseline_over_a": 0.18600539359323667,
  "grid_dK_corrected": 0.0003929622673618238,
  "grid_dK_corrected_over_a": 0.009824056684045596,
  "coverage_90_baseline": 0.8892462332604136,
  "mcse_90_baseline": 4.550254289775307e-05,
  "width_90_baseline": 0.4652348614706695,
  "coverage_90_corrected": 0.8993972460999111,
  "mcse_90_corrected": 4.3545167698539636e-05,
  "width_90_corrected": 0.47898860623953365,
  "coverage_90_cold_start": 0.8892462332604136,
  "mcse_90_cold_start": 4.5502542897753085e-05,
  "coverage_95_baseline": 0.9425861906458397,
  "mcse_95_baseline": 3.252830435606194e-05,
  "width_95_baseline": 0.5543615297398711,
  "coverage_95_corrected": 0.9495678932099002,
  "mcse_95_corrected": 3.0197242378228882e-05,
  "width_95_corrected": 0.5707501274593478,
  "coverage_95_cold_start": 0.9425861906458397,
  "mcse_95_cold_start": 3.2528304356061944e-05,
  "coverage_99_baseline": 0.9874598130826324,
  "mcse_99_baseline": 1.2249393914807881e-05,
  "width_99_baseline": 0.7285545470873798,
  "coverage_99_corrected": 0.9898381919568147,
  "mcse_99_corrected": 1.0562761230784779e-05,
  "width_99_corrected": 0.750092815434596,
  "coverage_99_cold_start": 0.9874598130826324,
  "mcse_99_cold_start": 1.2249393914807895e-05,
  "cf_1_1": 0.43086800670092346,
  "cf_1_1_mcse": 0.00025886639841058654,
  "cf_1_1_target": 0.4505616902643299,
  "cf_1_-1": 0.8047815851236457,
  "cf_1_-1_mcse": 0.0005196097693848142,
  "cf_1_-1_target": 0.8164907250672365,
  "cf_2_0.5": 0.23702274253753466,
  "cf_2_0.5_mcse": 0.00016461245157367975,
  "cf_2_0.5_target": 0.2567223125943491
}


==> anc/results/stress_logweibull_a0.000625/metadata.json <==
{
  "config": {
    "id": "stress_logweibull_a0.000625",
    "suite": "stress",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.000625,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 24000,
    "seed": 940002,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.000625,
    "replications": 24000,
    "seed": 940002,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 174181,
    "shorter_steps": 87091,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 3.131080056957756,
      "raw_mean": 10.436933523192518,
      "raw_second": 131.7323704159387,
      "raw_fourth": 376752.56411115354,
      "J": 10.855284440307576,
      "innovation_moments": [
        1.0,
        3.131080056957756,
        21.43308473776202,
        664.9878687778133,
        247176.0473233739
      ],
      "quadrature_errors": [
        0.0,
        1.551705416284228e-12,
        2.326717558429551e-11,
        5.492111725539116e-09,
        2.0139021206533046e-06
      ],
      "scale": 1.0,
      "nu": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 280.41966899999534,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/stress_logweibull_a0.000625/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.000625,
  "replications": 24000,
  "history": "growing",
  "steps": 174181,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.4403192586672164,
  "q90_R_over_a": 3.790030897436818,
  "q99_R_over_a": 25.525281369571683,
  "max_log_Q_over_a": 3.2992112032780883,
  "paths_with_expansion": 308,
  "expansion_steps": 429,
  "max_normalized_startup_mean": 1.6201224600344426e-42,
  "grid_dK_baseline": 0.00021654275130267298,
  "grid_dK_baseline_over_a": 0.34646840208427676,
  "grid_dK_corrected": 0.0006016514832210829,
  "grid_dK_corrected_over_a": 0.9626423731537326,
  "coverage_90_baseline": 0.8996803930045955,
  "mcse_90_baseline": 3.1056763452276626e-05,
  "width_90_baseline": 0.05815435768383369,
  "coverage_90_corrected": 0.9008257637447101,
  "mcse_90_corrected": 3.1071517610235456e-05,
  "width_90_corrected": 0.058351299861756495,
  "coverage_90_cold_start": 0.8996803930045955,
  "mcse_90_cold_start": 3.105676345227663e-05,
  "coverage_95_baseline": 0.9497722732803031,
  "mcse_95_baseline": 3.1344124057997575e-05,
  "width_95_baseline": 0.06929519121748388,
  "coverage_95_corrected": 0.9505449546753322,
  "mcse_95_corrected": 3.134009441361635e-05,
  "width_95_corrected": 0.06952986229668562,
  "coverage_95_cold_start": 0.949772273280303,
  "mcse_95_cold_start": 3.1344124057997575e-05,
  "coverage_99_baseline": 0.9899047340708389,
  "mcse_99_baseline": 2.9953096163935236e-05,
  "width_99_baseline": 0.09106931838592247,
  "coverage_99_corrected": 0.9901554271875839,
  "mcse_99_corrected": 2.992376567946492e-05,
  "width_99_corrected": 0.09137772846247044,
  "coverage_99_cold_start": 0.9899047340708389,
  "mcse_99_cold_start": 2.9953096163935236e-05,
  "cf_1_1": 0.44696205158778396,
  "cf_1_1_mcse": 6.940046189995667e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8219857211464335,
  "cf_1_-1_mcse": 0.00012244488249122038,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.25442916964020296,
  "cf_2_0.5_mcse": 4.188170714925041e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/stress_logweibull_a0.0025/metadata.json <==
{
  "config": {
    "id": "stress_logweibull_a0.0025",
    "suite": "stress",
    "kind": "scalar",
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "scale": 1.0,
    "nu": 1.5,
    "replications": 48000,
    "seed": 940001,
    "history": "growing"
  },
  "simulation": {
    "model": "logweibull",
    "rho": 0.7,
    "a": 0.0025,
    "replications": 48000,
    "seed": 940001,
    "history": "growing",
    "history_multiplier": 1.0,
    "steps": 28719,
    "shorter_steps": 14360,
    "pair_lag": 0.5,
    "constants": {
      "mean_innovation": 3.131080056957756,
      "raw_mean": 10.436933523192518,
      "raw_second": 131.7323704159387,
      "raw_fourth": 376752.56411115354,
      "J": 10.855284440307576,
      "innovation_moments": [
        1.0,
        3.131080056957756,
        21.43308473776202,
        664.9878687778133,
        247176.0473233739
      ],
      "quadrature_errors": [
        0.0,
        1.551705416284228e-12,
        2.326717558429551e-11,
        5.492111725539116e-09,
        2.0139021206533046e-06
      ],
      "scale": 1.0,
      "nu": 1.5
    },
    "scale": 1.0,
    "nu": 1.5
  },
  "seconds": 101.25239460001467,
  "code_sha256": "ede5ca5d5469c16e50020c55c233a28090c53532bc2ee81be55da186f1d38169",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/stress_logweibull_a0.0025/summary.json <==
{
  "model": "logweibull",
  "rho": 0.7,
  "a": 0.0025,
  "replications": 48000,
  "history": "growing",
  "steps": 28719,
  "scale": 1.0,
  "paired_history_grid_difference": 0.0,
  "median_R_over_a": 1.1258958559517052,
  "q90_R_over_a": 2.856722438349759,
  "q99_R_over_a": 14.697478133694208,
  "max_log_Q_over_a": 5.5279028035955635,
  "paths_with_expansion": 1361,
  "expansion_steps": 1892,
  "max_normalized_startup_mean": 5.537566128264329e-25,
  "grid_dK_baseline": 0.0005702685752183578,
  "grid_dK_baseline_over_a": 0.22810743008734313,
  "grid_dK_corrected": 0.0026692783259698594,
  "grid_dK_corrected_over_a": 1.0677113303879437,
  "coverage_90_baseline": 0.8991759144318063,
  "mcse_90_baseline": 2.58196708928321e-05,
  "width_90_baseline": 0.11630871536766738,
  "coverage_90_corrected": 0.9036838160238967,
  "mcse_90_corrected": 2.5856539873857883e-05,
  "width_90_corrected": 0.1178763560578405,
  "coverage_90_cold_start": 0.8991759144318063,
  "mcse_90_cold_start": 2.5819670892832104e-05,
  "coverage_95_baseline": 0.9494262130799692,
  "mcse_95_baseline": 2.596342074247904e-05,
  "width_95_baseline": 0.13859038243496777,
  "coverage_95_corrected": 0.9524550863526245,
  "mcse_95_corrected": 2.5945015921086914e-05,
  "width_95_corrected": 0.14045834153059464,
  "coverage_95_cold_start": 0.9494262130799692,
  "mcse_95_cold_start": 2.5963420742479043e-05,
  "coverage_99_baseline": 0.9897838429032447,
  "mcse_99_baseline": 2.4876239100899226e-05,
  "width_99_baseline": 0.18213863677184494,
  "coverage_99_corrected": 0.9907570234095224,
  "mcse_99_corrected": 2.4789799087340168e-05,
  "width_99_corrected": 0.1845935511551189,
  "coverage_99_cold_start": 0.9897838429032447,
  "mcse_99_cold_start": 2.4876239100899226e-05,
  "cf_1_1": 0.4454289764391764,
  "cf_1_1_mcse": 7.669975877007117e-05,
  "cf_1_1_target": 0.44786414968806015,
  "cf_1_-1": 0.8231133295164735,
  "cf_1_-1_mcse": 0.00013859252918980923,
  "cf_1_-1_target": 0.8214085486138427,
  "cf_2_0.5": 0.2531664798819143,
  "cf_2_0.5_mcse": 4.591410120129615e-05,
  "cf_2_0.5_target": 0.2551853003049759
}


==> anc/results/vector_a0.0025/metadata.json <==
{
  "config": {
    "id": "vector_a0.0025",
    "suite": "vector",
    "kind": "vector",
    "a": 0.0025,
    "replications": 12000,
    "seed": 620004,
    "history": "original"
  },
  "simulation": {
    "model": "vector",
    "a": 0.0025,
    "replications": 12000,
    "seed": 620004,
    "history": "original",
    "steps": 15552,
    "calibration": 0,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 2.9037696050782102e-05,
    "oracle_coverage": 0.94825,
    "oracle_mcse": 0.0020222929883536235,
    "lagzero_coverage": 0.7584166666666666,
    "lagzero_mcse": 0.003907643109594759
  },
  "seconds": 16.66865370000596,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/vector_a0.0025/summary.json <==
{
  "model": "vector",
  "a": 0.0025,
  "replications": 12000,
  "seed": 620004,
  "history": "original",
  "steps": 15552,
  "calibration": 0,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 2.9037696050782102e-05,
  "oracle_coverage": 0.94825,
  "oracle_mcse": 0.0020222929883536235,
  "lagzero_coverage": 0.7584166666666666,
  "lagzero_mcse": 0.003907643109594759
}


==> anc/results/vector_a0.005/metadata.json <==
{
  "config": {
    "id": "vector_a0.005",
    "suite": "vector",
    "kind": "vector",
    "a": 0.005,
    "replications": 12000,
    "seed": 620003,
    "history": "original"
  },
  "simulation": {
    "model": "vector",
    "a": 0.005,
    "replications": 12000,
    "seed": 620003,
    "history": "original",
    "steps": 7776,
    "calibration": 0,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 3.9096199848043245e-05,
    "oracle_coverage": 0.9514166666666667,
    "oracle_mcse": 0.001962711672080731,
    "lagzero_coverage": 0.7679166666666667,
    "lagzero_mcse": 0.0038539537348201733
  },
  "seconds": 8.486204899993027,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/vector_a0.005/summary.json <==
{
  "model": "vector",
  "a": 0.005,
  "replications": 12000,
  "seed": 620003,
  "history": "original",
  "steps": 7776,
  "calibration": 0,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 3.9096199848043245e-05,
  "oracle_coverage": 0.9514166666666667,
  "oracle_mcse": 0.001962711672080731,
  "lagzero_coverage": 0.7679166666666667,
  "lagzero_mcse": 0.0038539537348201733
}


==> anc/results/vector_a0.01/metadata.json <==
{
  "config": {
    "id": "vector_a0.01",
    "suite": "vector",
    "kind": "vector",
    "a": 0.01,
    "replications": 12000,
    "seed": 620002,
    "history": "original"
  },
  "simulation": {
    "model": "vector",
    "a": 0.01,
    "replications": 12000,
    "seed": 620002,
    "history": "original",
    "steps": 3888,
    "calibration": 0,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 4.858246382388742e-05,
    "oracle_coverage": 0.9514166666666667,
    "oracle_mcse": 0.001962711672080731,
    "lagzero_coverage": 0.77225,
    "lagzero_mcse": 0.0038285614724827186
  },
  "seconds": 4.132374199980404,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/vector_a0.01/summary.json <==
{
  "model": "vector",
  "a": 0.01,
  "replications": 12000,
  "seed": 620002,
  "history": "original",
  "steps": 3888,
  "calibration": 0,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 4.858246382388742e-05,
  "oracle_coverage": 0.9514166666666667,
  "oracle_mcse": 0.001962711672080731,
  "lagzero_coverage": 0.77225,
  "lagzero_mcse": 0.0038285614724827186
}


==> anc/results/vector_a0.02/metadata.json <==
{
  "config": {
    "id": "vector_a0.02",
    "suite": "vector",
    "kind": "vector",
    "a": 0.02,
    "replications": 12000,
    "seed": 620001,
    "history": "original"
  },
  "simulation": {
    "model": "vector",
    "a": 0.02,
    "replications": 12000,
    "seed": 620001,
    "history": "original",
    "steps": 1944,
    "calibration": 0,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 7.877923110866103e-05,
    "oracle_coverage": 0.9505833333333333,
    "oracle_mcse": 0.001978605877114809,
    "lagzero_coverage": 0.7795833333333333,
    "lagzero_mcse": 0.0037842599490695706
  },
  "seconds": 2.0328296999796294,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/vector_a0.02/summary.json <==
{
  "model": "vector",
  "a": 0.02,
  "replications": 12000,
  "seed": 620001,
  "history": "original",
  "steps": 1944,
  "calibration": 0,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 7.877923110866103e-05,
  "oracle_coverage": 0.9505833333333333,
  "oracle_mcse": 0.001978605877114809,
  "lagzero_coverage": 0.7795833333333333,
  "lagzero_mcse": 0.0037842599490695706
}


==> anc/results/vector_a0.04/metadata.json <==
{
  "config": {
    "id": "vector_a0.04",
    "suite": "vector",
    "kind": "vector",
    "a": 0.04,
    "replications": 12000,
    "seed": 620000,
    "history": "original"
  },
  "simulation": {
    "model": "vector",
    "a": 0.04,
    "replications": 12000,
    "seed": 620000,
    "history": "original",
    "steps": 972,
    "calibration": 0,
    "batch_size": 512,
    "H": [
      [
        1.1880206333572612,
        0.33333889788491405
      ],
      [
        0.33333889788491405,
        0.8119793666427393
      ]
    ],
    "omega": [
      [
        3.0762295596271447,
        0.9085155100362445
      ],
      [
        0.9085155100362445,
        1.4435188740315366
      ]
    ],
    "V": [
      [
        1.266044760869152,
        0.10208073934086145
      ],
      [
        0.10208073934086162,
        0.8469820590542194
      ]
    ],
    "lagzero_limit": 0.760097279998203,
    "paired_history_max_difference": 0.00016752317274160156,
    "oracle_coverage": 0.9518333333333333,
    "oracle_mcse": 0.001954705002477688,
    "lagzero_coverage": 0.7821666666666667,
    "lagzero_mcse": 0.0037682464080702727
  },
  "seconds": 1.098980600014329,
  "code_sha256": "a75f7dab4b73bcba6e21aef0be14882d7efef8997c7e52b5f54872da47fac78f",
  "python": "3.12.14",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "bit_generator": "PCG64",
  "threads": "1"
}


==> anc/results/vector_a0.04/summary.json <==
{
  "model": "vector",
  "a": 0.04,
  "replications": 12000,
  "seed": 620000,
  "history": "original",
  "steps": 972,
  "calibration": 0,
  "batch_size": 512,
  "H": [
    [
      1.1880206333572612,
      0.33333889788491405
    ],
    [
      0.33333889788491405,
      0.8119793666427393
    ]
  ],
  "omega": [
    [
      3.0762295596271447,
      0.9085155100362445
    ],
    [
      0.9085155100362445,
      1.4435188740315366
    ]
  ],
  "V": [
    [
      1.266044760869152,
      0.10208073934086145
    ],
    [
      0.10208073934086162,
      0.8469820590542194
    ]
  ],
  "lagzero_limit": 0.760097279998203,
  "paired_history_max_difference": 0.00016752317274160156,
  "oracle_coverage": 0.9518333333333333,
  "oracle_mcse": 0.001954705002477688,
  "lagzero_coverage": 0.7821666666666667,
  "lagzero_mcse": 0.0037682464080702727
}

